The three-loop cusp anomalous dimension in QCD and its supersymmetric extensions

We present the details of the analytic calculation of the three-loop angle-dependent cusp anomalous dimension in QCD and its supersymmetric extensions, including the maximally supersymmetric $\mathcal{N}=4$ super Yang-Mills theory. The three-loop result in the latter theory is new and confirms a conjecture made in our previous paper. We study various physical limits of the cusp anomalous dimension and discuss its relation to the quark-antiquark potential including the effects of broken conformal symmetry in QCD. We find that the cusp anomalous dimension viewed as a function of the cusp angle and the new effective coupling given by light-like cusp anomalous dimension reveals a remarkable universality property -- it takes the same form in QCD and its supersymmetric extensions, to three loops at least. We exploit this universality property and make use of the known result for the three-loop quark-antiquark potential to predict the special class of nonplanar corrections to the cusp anomalous dimensions at four loops. Finally, we also discuss in detail the computation of all necessary Wilson line integrals up to three loops using the method of leading singularities and differential equations.

==> anc/HQET_3loop_HPL.m <==
{-1 - (13*eps^2*Pi^2)/4 - (4267*eps^4*Pi^4)/480 + 71*eps^3*Zeta[3] + 
  (eps^5*(4615*Pi^2*Zeta[3] + 31092*Zeta[5]))/20, 
 -1 - (23*eps^2*Pi^2)/12 - (749*eps^4*Pi^4)/288 + 23*eps^3*Zeta[3] + 
  (eps^5*(2645*Pi^2*Zeta[3] + 12636*Zeta[5]))/60, 
 -(eps*H[{0}, x])/2 + eps^2*(-Pi^2/4 - H[{-1, 0}, x] - H[{1, 0}, x]) + 
  eps^3*(-(Pi^2*H[{-1}, x])/2 - (23*Pi^2*H[{0}, x])/24 - (Pi^2*H[{1}, x])/2 - 
    2*H[{-1, -1, 0}, x] - 2*H[{-1, 1, 0}, x] - H[{0, 0, 0}, x] - 
    2*H[{1, -1, 0}, x] - 2*H[{1, 1, 0}, x] + (7*Zeta[3])/2) + 
  eps^4*((-53*Pi^4)/80 - Pi^2*H[{-1, -1}, x] - (23*Pi^2*H[{-1, 0}, x])/12 - 
    Pi^2*H[{-1, 1}, x] - (Pi^2*H[{0, 0}, x])/2 - Pi^2*H[{1, -1}, x] - 
    (23*Pi^2*H[{1, 0}, x])/12 - Pi^2*H[{1, 1}, x] - 4*H[{-1, -1, -1, 0}, x] - 
    4*H[{-1, -1, 1, 0}, x] - 2*H[{-1, 0, 0, 0}, x] - 4*H[{-1, 1, -1, 0}, x] - 
    4*H[{-1, 1, 1, 0}, x] - 2*H[{0, 0, -1, 0}, x] - H[{0, 0, 0, 0}, x] - 
    2*H[{0, 0, 1, 0}, x] - 2*H[{0, 1, 0, 0}, x] - 4*H[{1, -1, -1, 0}, x] - 
    4*H[{1, -1, 1, 0}, x] - 2*H[{1, 0, 0, 0}, x] - 4*H[{1, 1, -1, 0}, x] - 
    4*H[{1, 1, 1, 0}, x] + 7*H[{-1}, x]*Zeta[3] + (13*H[{0}, x]*Zeta[3])/2 + 
    7*H[{1}, x]*Zeta[3]) + eps^5*((-53*Pi^4*H[{-1}, x])/40 - 
    (3769*Pi^4*H[{0}, x])/2880 - (53*Pi^4*H[{1}, x])/40 - 
    2*Pi^2*H[{-1, -1, -1}, x] - (23*Pi^2*H[{-1, -1, 0}, x])/6 - 
    2*Pi^2*H[{-1, -1, 1}, x] - Pi^2*H[{-1, 0, 0}, x] - 
    2*Pi^2*H[{-1, 1, -1}, x] - (23*Pi^2*H[{-1, 1, 0}, x])/6 - 
    2*Pi^2*H[{-1, 1, 1}, x] - Pi^2*H[{0, 0, -1}, x] - 
    (29*Pi^2*H[{0, 0, 0}, x])/12 - Pi^2*H[{0, 0, 1}, x] - 
    Pi^2*H[{0, 1, 0}, x] - 2*Pi^2*H[{1, -1, -1}, x] - 
    (23*Pi^2*H[{1, -1, 0}, x])/6 - 2*Pi^2*H[{1, -1, 1}, x] - 
    Pi^2*H[{1, 0, 0}, x] - 2*Pi^2*H[{1, 1, -1}, x] - 
    (23*Pi^2*H[{1, 1, 0}, x])/6 - 2*Pi^2*H[{1, 1, 1}, x] - 
    8*H[{-1, -1, -1, -1, 0}, x] - 8*H[{-1, -1, -1, 1, 0}, x] - 
    4*H[{-1, -1, 0, 0, 0}, x] - 8*H[{-1, -1, 1, -1, 0}, x] - 
    8*H[{-1, -1, 1, 1, 0}, x] - 4*H[{-1, 0, 0, -1, 0}, x] - 
    2*H[{-1, 0, 0, 0, 0}, x] - 4*H[{-1, 0, 0, 1, 0}, x] - 
    4*H[{-1, 0, 1, 0, 0}, x] - 8*H[{-1, 1, -1, -1, 0}, x] - 
    8*H[{-1, 1, -1, 1, 0}, x] - 4*H[{-1, 1, 0, 0, 0}, x] - 
    8*H[{-1, 1, 1, -1, 0}, x] - 8*H[{-1, 1, 1, 1, 0}, x] - 
    4*H[{0, 0, -1, -1, 0}, x] - 4*H[{0, 0, -1, 1, 0}, x] - 
    2*H[{0, 0, 0, -1, 0}, x] - 3*H[{0, 0, 0, 0, 0}, x] - 
    2*H[{0, 0, 0, 1, 0}, x] - 4*H[{0, 0, 1, -1, 0}, x] - 
    2*H[{0, 0, 1, 0, 0}, x] - 4*H[{0, 0, 1, 1, 0}, x] - 
    4*H[{0, 1, 0, -1, 0}, x] - 2*H[{0, 1, 0, 0, 0}, x] - 
    4*H[{0, 1, 0, 1, 0}, x] - 4*H[{0, 1, 1, 0, 0}, x] - 
    8*H[{1, -1, -1, -1, 0}, x] - 8*H[{1, -1, -1, 1, 0}, x] - 
    4*H[{1, -1, 0, 0, 0}, x] - 8*H[{1, -1, 1, -1, 0}, x] - 
    8*H[{1, -1, 1, 1, 0}, x] - 4*H[{1, 0, 0, -1, 0}, x] - 
    2*H[{1, 0, 0, 0, 0}, x] - 4*H[{1, 0, 0, 1, 0}, x] - 
    4*H[{1, 0, 1, 0, 0}, x] - 8*H[{1, 1, -1, -1, 0}, x] - 
    8*H[{1, 1, -1, 1, 0}, x] - 4*H[{1, 1, 0, 0, 0}, x] - 
    8*H[{1, 1, 1, -1, 0}, x] - 8*H[{1, 1, 1, 1, 0}, x] + 
    14*H[{-1, -1}, x]*Zeta[3] + 13*H[{-1, 0}, x]*Zeta[3] + 
    14*H[{-1, 1}, x]*Zeta[3] + 2*H[{0, 0}, x]*Zeta[3] - 
    10*H[{0, 1}, x]*Zeta[3] + 14*H[{1, -1}, x]*Zeta[3] + 
    13*H[{1, 0}, x]*Zeta[3] + 14*H[{1, 1}, x]*Zeta[3] + 
    (239*Pi^2*Zeta[3] + 1164*Zeta[5])/24), 
 1/2 + eps^2*((23*Pi^2)/24 + H[{0, 0}, x]) + 
  eps^3*((Pi^2*H[{0}, x])/2 + 2*H[{0, -1, 0}, x] + H[{0, 0, 0}, x] + 
    2*H[{0, 1, 0}, x] + 2*H[{1, 0, 0}, x] - (13*Zeta[3])/2) + 
  eps^4*((3769*Pi^4)/2880 + Pi^2*H[{0, -1}, x] + (29*Pi^2*H[{0, 0}, x])/12 + 
    Pi^2*H[{0, 1}, x] + Pi^2*H[{1, 0}, x] + 4*H[{0, -1, -1, 0}, x] + 
    4*H[{0, -1, 1, 0}, x] + 2*H[{0, 0, -1, 0}, x] + 3*H[{0, 0, 0, 0}, x] + 
    2*H[{0, 0, 1, 0}, x] + 4*H[{0, 1, -1, 0}, x] + 2*H[{0, 1, 0, 0}, x] + 
    4*H[{0, 1, 1, 0}, x] + 4*H[{1, 0, -1, 0}, x] + 2*H[{1, 0, 0, 0}, x] + 
    4*H[{1, 0, 1, 0}, x] + 4*H[{1, 1, 0, 0}, x] - 2*H[{0}, x]*Zeta[3] + 
    10*H[{1}, x]*Zeta[3]) + eps^5*((4*Pi^4*H[{0}, x])/3 + 
    (Pi^4*H[{1}, x])/60 + 2*Pi^2*H[{0, -1, -1}, x] + 
    (23*Pi^2*H[{0, -1, 0}, x])/6 + 2*Pi^2*H[{0, -1, 1}, x] + 
    Pi^2*H[{0, 0, -1}, x] + (41*Pi^2*H[{0, 0, 0}, x])/12 + 
    Pi^2*H[{0, 0, 1}, x] + 2*Pi^2*H[{0, 1, -1}, x] + 
    (29*Pi^2*H[{0, 1, 0}, x])/6 + 2*Pi^2*H[{0, 1, 1}, x] + 
    2*Pi^2*H[{1, 0, -1}, x] + (29*Pi^2*H[{1, 0, 0}, x])/6 + 
    2*Pi^2*H[{1, 0, 1}, x] + 2*Pi^2*H[{1, 1, 0}, x] + 
    8*H[{0, -1, -1, -1, 0}, x] + 8*H[{0, -1, -1, 1, 0}, x] + 
    4*H[{0, -1, 0, 0, 0}, x] + 8*H[{0, -1, 1, -1, 0}, x] + 
    8*H[{0, -1, 1, 1, 0}, x] + 4*H[{0, 0, -1, -1, 0}, x] + 
    4*H[{0, 0, -1, 1, 0}, x] + 6*H[{0, 0, 0, -1, 0}, x] + 
    5*H[{0, 0, 0, 0, 0}, x] + 6*H[{0, 0, 0, 1, 0}, x] + 
    4*H[{0, 0, 1, -1, 0}, x] + 6*H[{0, 0, 1, 0, 0}, x] + 
    4*H[{0, 0, 1, 1, 0}, x] + 8*H[{0, 1, -1, -1, 0}, x] + 
    8*H[{0, 1, -1, 1, 0}, x] + 4*H[{0, 1, 0, -1, 0}, x] + 
    6*H[{0, 1, 0, 0, 0}, x] + 4*H[{0, 1, 0, 1, 0}, x] + 
    8*H[{0, 1, 1, -1, 0}, x] + 4*H[{0, 1, 1, 0, 0}, x] + 
    8*H[{0, 1, 1, 1, 0}, x] + 8*H[{1, 0, -1, -1, 0}, x] + 
    8*H[{1, 0, -1, 1, 0}, x] + 4*H[{1, 0, 0, -1, 0}, x] + 
    6*H[{1, 0, 0, 0, 0}, x] + 4*H[{1, 0, 0, 1, 0}, x] + 
    8*H[{1, 0, 1, -1, 0}, x] + 4*H[{1, 0, 1, 0, 0}, x] + 
    8*H[{1, 0, 1, 1, 0}, x] + 8*H[{1, 1, 0, -1, 0}, x] + 
    4*H[{1, 1, 0, 0, 0}, x] + 8*H[{1, 1, 0, 1, 0}, x] + 
    8*H[{1, 1, 1, 0, 0}, x] - 14*H[{0, -1}, x]*Zeta[3] - 
    15*H[{0, 0}, x]*Zeta[3] - 4*H[{0, 1}, x]*Zeta[3] - 
    4*H[{1, 0}, x]*Zeta[3] + 20*H[{1, 1}, x]*Zeta[3] + 
    (-1615*Pi^2*Zeta[3] - 5556*Zeta[5])/120), 
 -1 - (5*eps^2*Pi^2)/4 - (443*eps^4*Pi^4)/480 + 7*eps^3*Zeta[3] + 
  (eps^5*(175*Pi^2*Zeta[3] + 372*Zeta[5]))/20, 
 -(eps*H[{0}, x])/2 + eps^2*(-Pi^2/6 - 2*H[{-1, 0}, x] + H[{0, 0}, x]) + 
  eps^3*((-2*Pi^2*H[{-1}, x])/3 - (5*Pi^2*H[{0}, x])/8 - 
    8*H[{-1, -1, 0}, x] + 4*H[{-1, 0, 0}, x] + 4*H[{0, -1, 0}, x] - 
    2*H[{0, 0, 0}, x] + 4*Zeta[3]) + 
  eps^4*((-151*Pi^4)/360 - (8*Pi^2*H[{-1, -1}, x])/3 - 
    (5*Pi^2*H[{-1, 0}, x])/2 + (4*Pi^2*H[{0, -1}, x])/3 + 
    (5*Pi^2*H[{0, 0}, x])/4 - 32*H[{-1, -1, -1, 0}, x] + 
    16*H[{-1, -1, 0, 0}, x] + 16*H[{-1, 0, -1, 0}, x] - 
    8*H[{-1, 0, 0, 0}, x] + 16*H[{0, -1, -1, 0}, x] - 8*H[{0, -1, 0, 0}, x] - 
    8*H[{0, 0, -1, 0}, x] + 4*H[{0, 0, 0, 0}, x] + 16*H[{-1}, x]*Zeta[3] + 
    (7*H[{0}, x]*Zeta[3])/2) + eps^5*((-151*Pi^4*H[{-1}, x])/90 - 
    (443*Pi^4*H[{0}, x])/960 - (32*Pi^2*H[{-1, -1, -1}, x])/3 - 
    10*Pi^2*H[{-1, -1, 0}, x] + (16*Pi^2*H[{-1, 0, -1}, x])/3 + 
    5*Pi^2*H[{-1, 0, 0}, x] + (16*Pi^2*H[{0, -1, -1}, x])/3 + 
    5*Pi^2*H[{0, -1, 0}, x] - (8*Pi^2*H[{0, 0, -1}, x])/3 - 
    (5*Pi^2*H[{0, 0, 0}, x])/2 - 128*H[{-1, -1, -1, -1, 0}, x] + 
    64*H[{-1, -1, -1, 0, 0}, x] + 64*H[{-1, -1, 0, -1, 0}, x] - 
    32*H[{-1, -1, 0, 0, 0}, x] + 64*H[{-1, 0, -1, -1, 0}, x] - 
    32*H[{-1, 0, -1, 0, 0}, x] - 32*H[{-1, 0, 0, -1, 0}, x] + 
    16*H[{-1, 0, 0, 0, 0}, x] + 64*H[{0, -1, -1, -1, 0}, x] - 
    32*H[{0, -1, -1, 0, 0}, x] - 32*H[{0, -1, 0, -1, 0}, x] + 
    16*H[{0, -1, 0, 0, 0}, x] - 32*H[{0, 0, -1, -1, 0}, x] + 
    16*H[{0, 0, -1, 0, 0}, x] + 16*H[{0, 0, 0, -1, 0}, x] - 
    8*H[{0, 0, 0, 0, 0}, x] + 64*H[{-1, -1}, x]*Zeta[3] + 
    14*H[{-1, 0}, x]*Zeta[3] - 32*H[{0, -1}, x]*Zeta[3] - 
    7*H[{0, 0}, x]*Zeta[3] + (53*Pi^2*Zeta[3] + 288*Zeta[5])/6), 
 eps^3*((Pi^2*H[{0}, x])/3 + 2*H[{0, 0, 0}, x]) + 
  eps^4*(Pi^4/18 + (2*Pi^2*H[{-1, 0}, x])/3 + (Pi^2*H[{0, 0}, x])/3 - 
    (2*Pi^2*H[{1, 0}, x])/3 + 4*H[{-1, 0, 0, 0}, x] + 4*H[{0, 0, -1, 0}, x] - 
    2*H[{0, 0, 0, 0}, x] + 4*H[{0, 0, 1, 0}, x] + 4*H[{0, 1, 0, 0}, x] - 
    4*H[{1, 0, 0, 0}, x] + 2*H[{0}, x]*Zeta[3]) + 
  eps^5*((Pi^4*H[{-1}, x])/9 + (67*Pi^4*H[{0}, x])/90 - (Pi^4*H[{1}, x])/9 + 
    (4*Pi^2*H[{-1, -1, 0}, x])/3 + (2*Pi^2*H[{-1, 0, 0}, x])/3 - 
    (4*Pi^2*H[{-1, 1, 0}, x])/3 - (4*Pi^2*H[{0, -1, 0}, x])/3 + 
    2*Pi^2*H[{0, 0, -1}, x] + (25*Pi^2*H[{0, 0, 0}, x])/6 + 
    2*Pi^2*H[{0, 0, 1}, x] + (10*Pi^2*H[{0, 1, 0}, x])/3 - 
    (4*Pi^2*H[{1, -1, 0}, x])/3 - (2*Pi^2*H[{1, 0, 0}, x])/3 + 
    (4*Pi^2*H[{1, 1, 0}, x])/3 + 8*H[{-1, -1, 0, 0, 0}, x] + 
    8*H[{-1, 0, 0, -1, 0}, x] - 4*H[{-1, 0, 0, 0, 0}, x] + 
    8*H[{-1, 0, 0, 1, 0}, x] + 8*H[{-1, 0, 1, 0, 0}, x] - 
    8*H[{-1, 1, 0, 0, 0}, x] - 8*H[{0, -1, 0, 0, 0}, x] + 
    8*H[{0, 0, -1, -1, 0}, x] + 8*H[{0, 0, -1, 1, 0}, x] - 
    4*H[{0, 0, 0, -1, 0}, x] + 10*H[{0, 0, 0, 0, 0}, x] - 
    4*H[{0, 0, 0, 1, 0}, x] + 8*H[{0, 0, 1, -1, 0}, x] - 
    4*H[{0, 0, 1, 0, 0}, x] + 8*H[{0, 0, 1, 1, 0}, x] + 
    8*H[{0, 1, 0, -1, 0}, x] + 12*H[{0, 1, 0, 0, 0}, x] + 
    8*H[{0, 1, 0, 1, 0}, x] + 8*H[{0, 1, 1, 0, 0}, x] - 
    8*H[{1, -1, 0, 0, 0}, x] - 8*H[{1, 0, 0, -1, 0}, x] + 
    4*H[{1, 0, 0, 0, 0}, x] - 8*H[{1, 0, 0, 1, 0}, x] - 
    8*H[{1, 0, 1, 0, 0}, x] + 8*H[{1, 1, 0, 0, 0}, x] + 
    4*H[{-1, 0}, x]*Zeta[3] - 8*H[{0, 0}, x]*Zeta[3] + 
    20*H[{0, 1}, x]*Zeta[3] - 4*H[{1, 0}, x]*Zeta[3] + 
    (2*(Pi^2*Zeta[3] + 15*Zeta[5]))/3), -(eps*H[{0}, x]) + 
  eps^2*(-Pi^2/6 - 2*H[{-1, 0}, x] + H[{0, 0}, x]) + 
  eps^3*(-(Pi^2*H[{-1}, x])/3 - (13*Pi^2*H[{0}, x])/12 - 
    4*H[{-1, -1, 0}, x] + 2*H[{-1, 0, 0}, x] + 2*H[{0, -1, 0}, x] - 
    H[{0, 0, 0}, x] + 2*Zeta[3]) + 
  eps^4*((-7*Pi^4)/30 - (2*Pi^2*H[{-1, -1}, x])/3 - 
    (13*Pi^2*H[{-1, 0}, x])/6 + (Pi^2*H[{0, -1}, x])/3 + 
    (13*Pi^2*H[{0, 0}, x])/12 - 8*H[{-1, -1, -1, 0}, x] + 
    4*H[{-1, -1, 0, 0}, x] + 4*H[{-1, 0, -1, 0}, x] - 2*H[{-1, 0, 0, 0}, x] + 
    4*H[{0, -1, -1, 0}, x] - 2*H[{0, -1, 0, 0}, x] - 2*H[{0, 0, -1, 0}, x] + 
    H[{0, 0, 0, 0}, x] + 4*H[{-1}, x]*Zeta[3] + 5*H[{0}, x]*Zeta[3]) + 
  eps^5*((-7*Pi^4*H[{-1}, x])/15 - (331*Pi^4*H[{0}, x])/480 - 
    (4*Pi^2*H[{-1, -1, -1}, x])/3 - (13*Pi^2*H[{-1, -1, 0}, x])/3 + 
    (2*Pi^2*H[{-1, 0, -1}, x])/3 + (13*Pi^2*H[{-1, 0, 0}, x])/6 + 
    (2*Pi^2*H[{0, -1, -1}, x])/3 + (13*Pi^2*H[{0, -1, 0}, x])/6 - 
    (Pi^2*H[{0, 0, -1}, x])/3 - (13*Pi^2*H[{0, 0, 0}, x])/12 - 
    16*H[{-1, -1, -1, -1, 0}, x] + 8*H[{-1, -1, -1, 0, 0}, x] + 
    8*H[{-1, -1, 0, -1, 0}, x] - 4*H[{-1, -1, 0, 0, 0}, x] + 
    8*H[{-1, 0, -1, -1, 0}, x] - 4*H[{-1, 0, -1, 0, 0}, x] - 
    4*H[{-1, 0, 0, -1, 0}, x] + 2*H[{-1, 0, 0, 0, 0}, x] + 
    8*H[{0, -1, -1, -1, 0}, x] - 4*H[{0, -1, -1, 0, 0}, x] - 
    4*H[{0, -1, 0, -1, 0}, x] + 2*H[{0, -1, 0, 0, 0}, x] - 
    4*H[{0, 0, -1, -1, 0}, x] + 2*H[{0, 0, -1, 0, 0}, x] + 
    2*H[{0, 0, 0, -1, 0}, x] - H[{0, 0, 0, 0, 0}, x] + 
    8*H[{-1, -1}, x]*Zeta[3] + 10*H[{-1, 0}, x]*Zeta[3] - 
    4*H[{0, -1}, x]*Zeta[3] - 5*H[{0, 0}, x]*Zeta[3] + 
    (2*(5*Pi^2*Zeta[3] + 9*Zeta[5]))/3), -(eps*H[{0}, x]) + 
  eps^2*(-Pi^2/6 - 2*H[{-1, 0}, x] + H[{0, 0}, x]) + 
  eps^3*(-(Pi^2*H[{-1}, x])/3 - (7*Pi^2*H[{0}, x])/4 - 4*H[{-1, -1, 0}, x] + 
    2*H[{-1, 0, 0}, x] + 2*H[{0, -1, 0}, x] - 5*H[{0, 0, 0}, x] + 
    2*Zeta[3]) + eps^4*((-79*Pi^4)/180 - (2*Pi^2*H[{-1, -1}, x])/3 - 
    (7*Pi^2*H[{-1, 0}, x])/2 + (Pi^2*H[{0, -1}, x])/3 + 
    (Pi^2*H[{0, 0}, x])/12 - 8*H[{-1, -1, -1, 0}, x] + 
    4*H[{-1, -1, 0, 0}, x] + 4*H[{-1, 0, -1, 0}, x] - 
    10*H[{-1, 0, 0, 0}, x] + 4*H[{0, -1, -1, 0}, x] - 
    10*H[{0, -1, 0, 0}, x] - 6*H[{0, 0, -1, 0}, x] + 5*H[{0, 0, 0, 0}, x] - 
    8*H[{0, 0, 1, 0}, x] - 4*H[{0, 1, 0, 0}, x] + 4*H[{-1}, x]*Zeta[3] + 
    9*H[{0}, x]*Zeta[3]) + eps^5*((-79*Pi^4*H[{-1}, x])/90 - 
    (361*Pi^4*H[{0}, x])/160 - (4*Pi^2*H[{-1, -1, -1}, x])/3 - 
    7*Pi^2*H[{-1, -1, 0}, x] + (2*Pi^2*H[{-1, 0, -1}, x])/3 + 
    (Pi^2*H[{-1, 0, 0}, x])/6 + (2*Pi^2*H[{0, -1, -1}, x])/3 + 
    (5*Pi^2*H[{0, -1, 0}, x])/6 - (7*Pi^2*H[{0, 0, -1}, x])/3 - 
    (101*Pi^2*H[{0, 0, 0}, x])/12 - 4*Pi^2*H[{0, 0, 1}, x] - 
    2*Pi^2*H[{0, 1, 0}, x] - 16*H[{-1, -1, -1, -1, 0}, x] + 
    8*H[{-1, -1, -1, 0, 0}, x] + 8*H[{-1, -1, 0, -1, 0}, x] - 
    20*H[{-1, -1, 0, 0, 0}, x] + 8*H[{-1, 0, -1, -1, 0}, x] - 
    20*H[{-1, 0, -1, 0, 0}, x] - 12*H[{-1, 0, 0, -1, 0}, x] + 
    10*H[{-1, 0, 0, 0, 0}, x] - 16*H[{-1, 0, 0, 1, 0}, x] - 
    8*H[{-1, 0, 1, 0, 0}, x] + 8*H[{0, -1, -1, -1, 0}, x] - 
    36*H[{0, -1, -1, 0, 0}, x] - 4*H[{0, -1, 0, -1, 0}, x] + 
    18*H[{0, -1, 0, 0, 0}, x] - 16*H[{0, -1, 0, 1, 0}, x] + 
    4*H[{0, 0, -1, -1, 0}, x] + 14*H[{0, 0, -1, 0, 0}, x] - 
    16*H[{0, 0, -1, 1, 0}, x] - 10*H[{0, 0, 0, -1, 0}, x] - 
    21*H[{0, 0, 0, 0, 0}, x] + 12*H[{0, 0, 0, 1, 0}, x] - 
    16*H[{0, 0, 1, -1, 0}, x] - 16*H[{0, 0, 1, 1, 0}, x] - 
    8*H[{0, 1, 0, -1, 0}, x] - 4*H[{0, 1, 0, 0, 0}, x] - 
    8*H[{0, 1, 0, 1, 0}, x] - 8*H[{0, 1, 1, 0, 0}, x] + 
    8*H[{-1, -1}, x]*Zeta[3] + 18*H[{-1, 0}, x]*Zeta[3] - 
    12*H[{0, -1}, x]*Zeta[3] + H[{0, 0}, x]*Zeta[3] - 
    20*H[{0, 1}, x]*Zeta[3] + (14*(Pi^2*Zeta[3] + 3*Zeta[5]))/3), 
 -(eps^2*H[{0, 0}, x]) + eps^3*(-(Pi^2*H[{0}, x])/3 - 4*H[{-1, 0, 0}, x] + 
    H[{0, 0, 0}, x] - 2*H[{0, 1, 0}, x] - Zeta[3]) + 
  eps^4*((-7*Pi^4)/180 - (4*Pi^2*H[{-1, 0}, x])/3 - (7*Pi^2*H[{0, 0}, x])/4 - 
    Pi^2*H[{0, 1}, x] - 16*H[{-1, -1, 0, 0}, x] + 4*H[{-1, 0, 0, 0}, x] - 
    8*H[{-1, 0, 1, 0}, x] + 8*H[{0, -1, -1, 0}, x] + 2*H[{0, -1, 0, 0}, x] - 
    4*H[{0, -1, 1, 0}, x] - 6*H[{0, 0, -1, 0}, x] - 5*H[{0, 0, 0, 0}, x] + 
    4*H[{0, 0, 1, 0}, x] - 4*H[{0, 1, -1, 0}, x] - 4*H[{0, 1, 1, 0}, x] - 
    4*H[{-1}, x]*Zeta[3] + 3*H[{0}, x]*Zeta[3]) + 
  eps^5*((-7*Pi^4*H[{-1}, x])/45 - (61*Pi^4*H[{0}, x])/72 - 
    (16*Pi^2*H[{-1, -1, 0}, x])/3 - 7*Pi^2*H[{-1, 0, 0}, x] - 
    4*Pi^2*H[{-1, 0, 1}, x] + (8*Pi^2*H[{0, -1, -1}, x])/3 + 
    (Pi^2*H[{0, -1, 0}, x])/3 - 2*Pi^2*H[{0, -1, 1}, x] - 
    (7*Pi^2*H[{0, 0, -1}, x])/3 + (Pi^2*H[{0, 0, 0}, x])/12 + 
    2*Pi^2*H[{0, 0, 1}, x] - 2*Pi^2*H[{0, 1, -1}, x] - 
    (23*Pi^2*H[{0, 1, 0}, x])/6 - 2*Pi^2*H[{0, 1, 1}, x] - 
    64*H[{-1, -1, -1, 0, 0}, x] + 16*H[{-1, -1, 0, 0, 0}, x] - 
    32*H[{-1, -1, 0, 1, 0}, x] + 32*H[{-1, 0, -1, -1, 0}, x] + 
    8*H[{-1, 0, -1, 0, 0}, x] - 16*H[{-1, 0, -1, 1, 0}, x] - 
    24*H[{-1, 0, 0, -1, 0}, x] - 20*H[{-1, 0, 0, 0, 0}, x] + 
    16*H[{-1, 0, 0, 1, 0}, x] - 16*H[{-1, 0, 1, -1, 0}, x] - 
    16*H[{-1, 0, 1, 1, 0}, x] + 48*H[{0, -1, -1, -1, 0}, x] + 
    4*H[{0, -1, -1, 0, 0}, x] - 8*H[{0, -1, -1, 1, 0}, x] - 
    28*H[{0, -1, 0, -1, 0}, x] - 6*H[{0, -1, 0, 0, 0}, x] + 
    16*H[{0, -1, 0, 1, 0}, x] - 8*H[{0, -1, 1, -1, 0}, x] - 
    8*H[{0, -1, 1, 1, 0}, x] - 44*H[{0, 0, -1, -1, 0}, x] + 
    2*H[{0, 0, -1, 0, 0}, x] + 8*H[{0, 0, -1, 1, 0}, x] + 
    18*H[{0, 0, 0, -1, 0}, x] + 5*H[{0, 0, 0, 0, 0}, x] - 
    20*H[{0, 0, 0, 1, 0}, x] + 8*H[{0, 0, 1, -1, 0}, x] - 
    8*H[{0, 0, 1, 0, 0}, x] + 8*H[{0, 0, 1, 1, 0}, x] - 
    8*H[{0, 1, -1, -1, 0}, x] - 8*H[{0, 1, -1, 1, 0}, x] - 
    4*H[{0, 1, 0, 0, 0}, x] - 8*H[{0, 1, 1, -1, 0}, x] - 
    8*H[{0, 1, 1, 1, 0}, x] - 16*H[{-1, -1}, x]*Zeta[3] + 
    12*H[{-1, 0}, x]*Zeta[3] - 6*H[{0, -1}, x]*Zeta[3] + 
    9*H[{0, 0}, x]*Zeta[3] + 14*H[{0, 1}, x]*Zeta[3] + 
    (-13*Pi^2*Zeta[3] - 132*Zeta[5])/12), 1/6 + (31*eps^2*Pi^2)/72 + 
  (607*eps^4*Pi^4)/576 - (55*eps^3*Zeta[3])/6 + 
  (eps^5*(-8525*Pi^2*Zeta[3] - 81756*Zeta[5]))/360, 
 -(eps*H[{0}, x])/3 + eps^2*((-5*Pi^2)/18 - (2*H[{-1, 0}, x])/3 - 
    H[{0, 0}, x]/3 - (4*H[{1, 0}, x])/3) + 
  eps^3*((-5*Pi^2*H[{-1}, x])/9 - (41*Pi^2*H[{0}, x])/36 - 
    (10*Pi^2*H[{1}, x])/9 - (4*H[{-1, -1, 0}, x])/3 - 
    (2*H[{-1, 0, 0}, x])/3 - (8*H[{-1, 1, 0}, x])/3 - 
    (2*H[{0, -1, 0}, x])/3 - H[{0, 0, 0}, x] - (4*H[{0, 1, 0}, x])/3 - 
    (8*H[{1, -1, 0}, x])/3 - (4*H[{1, 0, 0}, x])/3 - (16*H[{1, 1, 0}, x])/3 + 
    (16*Zeta[3])/3) + eps^4*((-131*Pi^4)/108 - (10*Pi^2*H[{-1, -1}, x])/9 - 
    (41*Pi^2*H[{-1, 0}, x])/18 - (20*Pi^2*H[{-1, 1}, x])/9 - 
    (5*Pi^2*H[{0, -1}, x])/9 - (61*Pi^2*H[{0, 0}, x])/36 - 
    (10*Pi^2*H[{0, 1}, x])/9 - (20*Pi^2*H[{1, -1}, x])/9 - 
    (41*Pi^2*H[{1, 0}, x])/9 - (40*Pi^2*H[{1, 1}, x])/9 - 
    (8*H[{-1, -1, -1, 0}, x])/3 - (4*H[{-1, -1, 0, 0}, x])/3 - 
    (16*H[{-1, -1, 1, 0}, x])/3 - (4*H[{-1, 0, -1, 0}, x])/3 - 
    2*H[{-1, 0, 0, 0}, x] - (8*H[{-1, 0, 1, 0}, x])/3 - 
    (16*H[{-1, 1, -1, 0}, x])/3 - (8*H[{-1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, 1, 1, 0}, x])/3 - (4*H[{0, -1, -1, 0}, x])/3 - 
    (2*H[{0, -1, 0, 0}, x])/3 - (8*H[{0, -1, 1, 0}, x])/3 - 
    2*H[{0, 0, -1, 0}, x] - (5*H[{0, 0, 0, 0}, x])/3 - 4*H[{0, 0, 1, 0}, x] - 
    (8*H[{0, 1, -1, 0}, x])/3 - (4*H[{0, 1, 0, 0}, x])/3 - 
    (16*H[{0, 1, 1, 0}, x])/3 - (16*H[{1, -1, -1, 0}, x])/3 - 
    (8*H[{1, -1, 0, 0}, x])/3 - (32*H[{1, -1, 1, 0}, x])/3 - 
    (8*H[{1, 0, -1, 0}, x])/3 - 4*H[{1, 0, 0, 0}, x] - 
    (16*H[{1, 0, 1, 0}, x])/3 - (32*H[{1, 1, -1, 0}, x])/3 - 
    (16*H[{1, 1, 0, 0}, x])/3 - (64*H[{1, 1, 1, 0}, x])/3 + 
    (32*H[{-1}, x]*Zeta[3])/3 + (49*H[{0}, x]*Zeta[3])/3 + 
    (64*H[{1}, x]*Zeta[3])/3) + eps^5*((-131*Pi^4*H[{-1}, x])/54 - 
    (2669*Pi^4*H[{0}, x])/864 - (131*Pi^4*H[{1}, x])/27 - 
    (20*Pi^2*H[{-1, -1, -1}, x])/9 - (41*Pi^2*H[{-1, -1, 0}, x])/9 - 
    (40*Pi^2*H[{-1, -1, 1}, x])/9 - (10*Pi^2*H[{-1, 0, -1}, x])/9 - 
    (61*Pi^2*H[{-1, 0, 0}, x])/18 - (20*Pi^2*H[{-1, 0, 1}, x])/9 - 
    (40*Pi^2*H[{-1, 1, -1}, x])/9 - (82*Pi^2*H[{-1, 1, 0}, x])/9 - 
    (80*Pi^2*H[{-1, 1, 1}, x])/9 - (10*Pi^2*H[{0, -1, -1}, x])/9 - 
    (41*Pi^2*H[{0, -1, 0}, x])/18 - (20*Pi^2*H[{0, -1, 1}, x])/9 - 
    (5*Pi^2*H[{0, 0, -1}, x])/3 - (143*Pi^2*H[{0, 0, 0}, x])/36 - 
    (10*Pi^2*H[{0, 0, 1}, x])/3 - (20*Pi^2*H[{0, 1, -1}, x])/9 - 
    (41*Pi^2*H[{0, 1, 0}, x])/9 - (40*Pi^2*H[{0, 1, 1}, x])/9 - 
    (40*Pi^2*H[{1, -1, -1}, x])/9 - (82*Pi^2*H[{1, -1, 0}, x])/9 - 
    (80*Pi^2*H[{1, -1, 1}, x])/9 - (20*Pi^2*H[{1, 0, -1}, x])/9 - 
    (61*Pi^2*H[{1, 0, 0}, x])/9 - (40*Pi^2*H[{1, 0, 1}, x])/9 - 
    (80*Pi^2*H[{1, 1, -1}, x])/9 - (164*Pi^2*H[{1, 1, 0}, x])/9 - 
    (160*Pi^2*H[{1, 1, 1}, x])/9 - (16*H[{-1, -1, -1, -1, 0}, x])/3 - 
    (8*H[{-1, -1, -1, 0, 0}, x])/3 - (32*H[{-1, -1, -1, 1, 0}, x])/3 - 
    (8*H[{-1, -1, 0, -1, 0}, x])/3 - 4*H[{-1, -1, 0, 0, 0}, x] - 
    (16*H[{-1, -1, 0, 1, 0}, x])/3 - (32*H[{-1, -1, 1, -1, 0}, x])/3 - 
    (16*H[{-1, -1, 1, 0, 0}, x])/3 - (64*H[{-1, -1, 1, 1, 0}, x])/3 - 
    (8*H[{-1, 0, -1, -1, 0}, x])/3 - (4*H[{-1, 0, -1, 0, 0}, x])/3 - 
    (16*H[{-1, 0, -1, 1, 0}, x])/3 - 4*H[{-1, 0, 0, -1, 0}, x] - 
    (10*H[{-1, 0, 0, 0, 0}, x])/3 - 8*H[{-1, 0, 0, 1, 0}, x] - 
    (16*H[{-1, 0, 1, -1, 0}, x])/3 - (8*H[{-1, 0, 1, 0, 0}, x])/3 - 
    (32*H[{-1, 0, 1, 1, 0}, x])/3 - (32*H[{-1, 1, -1, -1, 0}, x])/3 - 
    (16*H[{-1, 1, -1, 0, 0}, x])/3 - (64*H[{-1, 1, -1, 1, 0}, x])/3 - 
    (16*H[{-1, 1, 0, -1, 0}, x])/3 - 8*H[{-1, 1, 0, 0, 0}, x] - 
    (32*H[{-1, 1, 0, 1, 0}, x])/3 - (64*H[{-1, 1, 1, -1, 0}, x])/3 - 
    (32*H[{-1, 1, 1, 0, 0}, x])/3 - (128*H[{-1, 1, 1, 1, 0}, x])/3 - 
    (8*H[{0, -1, -1, -1, 0}, x])/3 - (4*H[{0, -1, -1, 0, 0}, x])/3 - 
    (16*H[{0, -1, -1, 1, 0}, x])/3 - (4*H[{0, -1, 0, -1, 0}, x])/3 - 
    2*H[{0, -1, 0, 0, 0}, x] - (8*H[{0, -1, 0, 1, 0}, x])/3 - 
    (16*H[{0, -1, 1, -1, 0}, x])/3 - (8*H[{0, -1, 1, 0, 0}, x])/3 - 
    (32*H[{0, -1, 1, 1, 0}, x])/3 - 4*H[{0, 0, -1, -1, 0}, x] - 
    2*H[{0, 0, -1, 0, 0}, x] - 8*H[{0, 0, -1, 1, 0}, x] - 
    (10*H[{0, 0, 0, -1, 0}, x])/3 - (11*H[{0, 0, 0, 0, 0}, x])/3 - 
    (20*H[{0, 0, 0, 1, 0}, x])/3 - 8*H[{0, 0, 1, -1, 0}, x] - 
    4*H[{0, 0, 1, 0, 0}, x] - 16*H[{0, 0, 1, 1, 0}, x] - 
    (16*H[{0, 1, -1, -1, 0}, x])/3 - (8*H[{0, 1, -1, 0, 0}, x])/3 - 
    (32*H[{0, 1, -1, 1, 0}, x])/3 - (8*H[{0, 1, 0, -1, 0}, x])/3 - 
    4*H[{0, 1, 0, 0, 0}, x] - (16*H[{0, 1, 0, 1, 0}, x])/3 - 
    (32*H[{0, 1, 1, -1, 0}, x])/3 - (16*H[{0, 1, 1, 0, 0}, x])/3 - 
    (64*H[{0, 1, 1, 1, 0}, x])/3 - (32*H[{1, -1, -1, -1, 0}, x])/3 - 
    (16*H[{1, -1, -1, 0, 0}, x])/3 - (64*H[{1, -1, -1, 1, 0}, x])/3 - 
    (16*H[{1, -1, 0, -1, 0}, x])/3 - 8*H[{1, -1, 0, 0, 0}, x] - 
    (32*H[{1, -1, 0, 1, 0}, x])/3 - (64*H[{1, -1, 1, -1, 0}, x])/3 - 
    (32*H[{1, -1, 1, 0, 0}, x])/3 - (128*H[{1, -1, 1, 1, 0}, x])/3 - 
    (16*H[{1, 0, -1, -1, 0}, x])/3 - (8*H[{1, 0, -1, 0, 0}, x])/3 - 
    (32*H[{1, 0, -1, 1, 0}, x])/3 - 8*H[{1, 0, 0, -1, 0}, x] - 
    (20*H[{1, 0, 0, 0, 0}, x])/3 - 16*H[{1, 0, 0, 1, 0}, x] - 
    (32*H[{1, 0, 1, -1, 0}, x])/3 - (16*H[{1, 0, 1, 0, 0}, x])/3 - 
    (64*H[{1, 0, 1, 1, 0}, x])/3 - (64*H[{1, 1, -1, -1, 0}, x])/3 - 
    (32*H[{1, 1, -1, 0, 0}, x])/3 - (128*H[{1, 1, -1, 1, 0}, x])/3 - 
    (32*H[{1, 1, 0, -1, 0}, x])/3 - 16*H[{1, 1, 0, 0, 0}, x] - 
    (64*H[{1, 1, 0, 1, 0}, x])/3 - (128*H[{1, 1, 1, -1, 0}, x])/3 - 
    (64*H[{1, 1, 1, 0, 0}, x])/3 - (256*H[{1, 1, 1, 1, 0}, x])/3 + 
    (64*H[{-1, -1}, x]*Zeta[3])/3 + (98*H[{-1, 0}, x]*Zeta[3])/3 + 
    (128*H[{-1, 1}, x]*Zeta[3])/3 + (32*H[{0, -1}, x]*Zeta[3])/3 + 
    27*H[{0, 0}, x]*Zeta[3] + (64*H[{0, 1}, x]*Zeta[3])/3 + 
    (128*H[{1, -1}, x]*Zeta[3])/3 + (196*H[{1, 0}, x]*Zeta[3])/3 + 
    (256*H[{1, 1}, x]*Zeta[3])/3 + (493*Pi^2*Zeta[3] + 2832*Zeta[5])/18), 
 -1/6 + eps^2*((-31*Pi^2)/72 - H[{0, 0}, x]/3) + 
  eps^3*((-5*Pi^2*H[{0}, x])/18 - (2*H[{0, -1, 0}, x])/3 - 
    H[{0, 0, 0}, x]/3 - (4*H[{0, 1, 0}, x])/3 + (11*Zeta[3])/2) + 
  eps^4*((-1621*Pi^4)/1728 - (5*Pi^2*H[{0, -1}, x])/9 - 
    (41*Pi^2*H[{0, 0}, x])/36 - (10*Pi^2*H[{0, 1}, x])/9 - 
    (4*H[{0, -1, -1, 0}, x])/3 - (2*H[{0, -1, 0, 0}, x])/3 - 
    (8*H[{0, -1, 1, 0}, x])/3 - (2*H[{0, 0, -1, 0}, x])/3 - 
    H[{0, 0, 0, 0}, x] - (4*H[{0, 0, 1, 0}, x])/3 - 
    (8*H[{0, 1, -1, 0}, x])/3 - (4*H[{0, 1, 0, 0}, x])/3 - 
    (16*H[{0, 1, 1, 0}, x])/3 + (16*H[{0}, x]*Zeta[3])/3) + 
  eps^5*((-131*Pi^4*H[{0}, x])/108 - (10*Pi^2*H[{0, -1, -1}, x])/9 - 
    (41*Pi^2*H[{0, -1, 0}, x])/18 - (20*Pi^2*H[{0, -1, 1}, x])/9 - 
    (5*Pi^2*H[{0, 0, -1}, x])/9 - (61*Pi^2*H[{0, 0, 0}, x])/36 - 
    (10*Pi^2*H[{0, 0, 1}, x])/9 - (20*Pi^2*H[{0, 1, -1}, x])/9 - 
    (41*Pi^2*H[{0, 1, 0}, x])/9 - (40*Pi^2*H[{0, 1, 1}, x])/9 - 
    (8*H[{0, -1, -1, -1, 0}, x])/3 - (4*H[{0, -1, -1, 0, 0}, x])/3 - 
    (16*H[{0, -1, -1, 1, 0}, x])/3 - (4*H[{0, -1, 0, -1, 0}, x])/3 - 
    2*H[{0, -1, 0, 0, 0}, x] - (8*H[{0, -1, 0, 1, 0}, x])/3 - 
    (16*H[{0, -1, 1, -1, 0}, x])/3 - (8*H[{0, -1, 1, 0, 0}, x])/3 - 
    (32*H[{0, -1, 1, 1, 0}, x])/3 - (4*H[{0, 0, -1, -1, 0}, x])/3 - 
    (2*H[{0, 0, -1, 0, 0}, x])/3 - (8*H[{0, 0, -1, 1, 0}, x])/3 - 
    2*H[{0, 0, 0, -1, 0}, x] - (5*H[{0, 0, 0, 0, 0}, x])/3 - 
    4*H[{0, 0, 0, 1, 0}, x] - (8*H[{0, 0, 1, -1, 0}, x])/3 - 
    (4*H[{0, 0, 1, 0, 0}, x])/3 - (16*H[{0, 0, 1, 1, 0}, x])/3 - 
    (16*H[{0, 1, -1, -1, 0}, x])/3 - (8*H[{0, 1, -1, 0, 0}, x])/3 - 
    (32*H[{0, 1, -1, 1, 0}, x])/3 - (8*H[{0, 1, 0, -1, 0}, x])/3 - 
    4*H[{0, 1, 0, 0, 0}, x] - (16*H[{0, 1, 0, 1, 0}, x])/3 - 
    (32*H[{0, 1, 1, -1, 0}, x])/3 - (16*H[{0, 1, 1, 0, 0}, x])/3 - 
    (64*H[{0, 1, 1, 1, 0}, x])/3 + (32*H[{0, -1}, x]*Zeta[3])/3 + 
    (49*H[{0, 0}, x]*Zeta[3])/3 + (64*H[{0, 1}, x]*Zeta[3])/3 + 
    (6715*Pi^2*Zeta[3] + 34116*Zeta[5])/360), -1/3 - (13*eps^2*Pi^2)/12 - 
  (863*eps^4*Pi^4)/288 + (65*eps^3*Zeta[3])/3 + 
  (eps^5*(4225*Pi^2*Zeta[3] + 30252*Zeta[5]))/60, 
 -(eps*H[{0}, x])/3 + eps^2*(-Pi^2/6 - 2*H[{-1, 0}, x] + H[{0, 0}, x]) + 
  eps^3*(-(Pi^2*H[{-1}, x]) - (7*Pi^2*H[{0}, x])/12 - 12*H[{-1, -1, 0}, x] + 
    6*H[{-1, 0, 0}, x] + 6*H[{0, -1, 0}, x] - 3*H[{0, 0, 0}, x] + 
    6*Zeta[3]) + eps^4*((-23*Pi^4)/30 - 6*Pi^2*H[{-1, -1}, x] - 
    (7*Pi^2*H[{-1, 0}, x])/2 + 3*Pi^2*H[{0, -1}, x] + 
    (7*Pi^2*H[{0, 0}, x])/4 - 72*H[{-1, -1, -1, 0}, x] + 
    36*H[{-1, -1, 0, 0}, x] + 36*H[{-1, 0, -1, 0}, x] - 
    18*H[{-1, 0, 0, 0}, x] + 36*H[{0, -1, -1, 0}, x] - 
    18*H[{0, -1, 0, 0}, x] - 18*H[{0, 0, -1, 0}, x] + 9*H[{0, 0, 0, 0}, x] + 
    36*H[{-1}, x]*Zeta[3] + (17*H[{0}, x]*Zeta[3])/3) + 
  eps^5*((-23*Pi^4*H[{-1}, x])/5 - (191*Pi^4*H[{0}, x])/288 - 
    36*Pi^2*H[{-1, -1, -1}, x] - 21*Pi^2*H[{-1, -1, 0}, x] + 
    18*Pi^2*H[{-1, 0, -1}, x] + (21*Pi^2*H[{-1, 0, 0}, x])/2 + 
    18*Pi^2*H[{0, -1, -1}, x] + (21*Pi^2*H[{0, -1, 0}, x])/2 - 
    9*Pi^2*H[{0, 0, -1}, x] - (21*Pi^2*H[{0, 0, 0}, x])/4 - 
    432*H[{-1, -1, -1, -1, 0}, x] + 216*H[{-1, -1, -1, 0, 0}, x] + 
    216*H[{-1, -1, 0, -1, 0}, x] - 108*H[{-1, -1, 0, 0, 0}, x] + 
    216*H[{-1, 0, -1, -1, 0}, x] - 108*H[{-1, 0, -1, 0, 0}, x] - 
    108*H[{-1, 0, 0, -1, 0}, x] + 54*H[{-1, 0, 0, 0, 0}, x] + 
    216*H[{0, -1, -1, -1, 0}, x] - 108*H[{0, -1, -1, 0, 0}, x] - 
    108*H[{0, -1, 0, -1, 0}, x] + 54*H[{0, -1, 0, 0, 0}, x] - 
    108*H[{0, 0, -1, -1, 0}, x] + 54*H[{0, 0, -1, 0, 0}, x] + 
    54*H[{0, 0, 0, -1, 0}, x] - 27*H[{0, 0, 0, 0, 0}, x] + 
    216*H[{-1, -1}, x]*Zeta[3] + 34*H[{-1, 0}, x]*Zeta[3] - 
    108*H[{0, -1}, x]*Zeta[3] - 17*H[{0, 0}, x]*Zeta[3] + 
    (67*Pi^2*Zeta[3] + 486*Zeta[5])/3), -(eps*H[{0}, x])/3 + 
  eps^2*((-2*Pi^2)/9 - (4*H[{-1, 0}, x])/3 + H[{0, 0}, x]/3 - 
    (2*H[{1, 0}, x])/3) + eps^3*((-8*Pi^2*H[{-1}, x])/9 - 
    (31*Pi^2*H[{0}, x])/36 - (4*Pi^2*H[{1}, x])/9 - 
    (16*H[{-1, -1, 0}, x])/3 + (4*H[{-1, 0, 0}, x])/3 - 
    (8*H[{-1, 1, 0}, x])/3 + (4*H[{0, -1, 0}, x])/3 - (4*H[{0, 0, 0}, x])/3 + 
    (2*H[{0, 1, 0}, x])/3 - (8*H[{1, -1, 0}, x])/3 + (2*H[{1, 0, 0}, x])/3 - 
    (4*H[{1, 1, 0}, x])/3 + (16*Zeta[3])/3) + 
  eps^4*((-31*Pi^4)/30 - (32*Pi^2*H[{-1, -1}, x])/9 - 
    (31*Pi^2*H[{-1, 0}, x])/9 - (16*Pi^2*H[{-1, 1}, x])/9 + 
    (8*Pi^2*H[{0, -1}, x])/9 + (7*Pi^2*H[{0, 0}, x])/36 + 
    (4*Pi^2*H[{0, 1}, x])/9 - (16*Pi^2*H[{1, -1}, x])/9 - 
    (31*Pi^2*H[{1, 0}, x])/18 - (8*Pi^2*H[{1, 1}, x])/9 - 
    (64*H[{-1, -1, -1, 0}, x])/3 + (16*H[{-1, -1, 0, 0}, x])/3 - 
    (32*H[{-1, -1, 1, 0}, x])/3 + (16*H[{-1, 0, -1, 0}, x])/3 - 
    (16*H[{-1, 0, 0, 0}, x])/3 + (8*H[{-1, 0, 1, 0}, x])/3 - 
    (32*H[{-1, 1, -1, 0}, x])/3 + (8*H[{-1, 1, 0, 0}, x])/3 - 
    (16*H[{-1, 1, 1, 0}, x])/3 + (16*H[{0, -1, -1, 0}, x])/3 - 
    (4*H[{0, -1, 0, 0}, x])/3 + (8*H[{0, -1, 1, 0}, x])/3 - 
    (16*H[{0, 0, -1, 0}, x])/3 + (4*H[{0, 0, 0, 0}, x])/3 - 
    (8*H[{0, 0, 1, 0}, x])/3 + (8*H[{0, 1, -1, 0}, x])/3 - 
    (8*H[{0, 1, 0, 0}, x])/3 + (4*H[{0, 1, 1, 0}, x])/3 - 
    (32*H[{1, -1, -1, 0}, x])/3 + (8*H[{1, -1, 0, 0}, x])/3 - 
    (16*H[{1, -1, 1, 0}, x])/3 + (8*H[{1, 0, -1, 0}, x])/3 - 
    (8*H[{1, 0, 0, 0}, x])/3 + (4*H[{1, 0, 1, 0}, x])/3 - 
    (16*H[{1, 1, -1, 0}, x])/3 + (4*H[{1, 1, 0, 0}, x])/3 - 
    (8*H[{1, 1, 1, 0}, x])/3 + (64*H[{-1}, x]*Zeta[3])/3 + 
    (31*H[{0}, x]*Zeta[3])/3 + (32*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-62*Pi^4*H[{-1}, x])/15 - (181*Pi^4*H[{0}, x])/96 - 
    (31*Pi^4*H[{1}, x])/15 - (128*Pi^2*H[{-1, -1, -1}, x])/9 - 
    (124*Pi^2*H[{-1, -1, 0}, x])/9 - (64*Pi^2*H[{-1, -1, 1}, x])/9 + 
    (32*Pi^2*H[{-1, 0, -1}, x])/9 + (7*Pi^2*H[{-1, 0, 0}, x])/9 + 
    (16*Pi^2*H[{-1, 0, 1}, x])/9 - (64*Pi^2*H[{-1, 1, -1}, x])/9 - 
    (62*Pi^2*H[{-1, 1, 0}, x])/9 - (32*Pi^2*H[{-1, 1, 1}, x])/9 + 
    (32*Pi^2*H[{0, -1, -1}, x])/9 + (31*Pi^2*H[{0, -1, 0}, x])/9 + 
    (16*Pi^2*H[{0, -1, 1}, x])/9 - (32*Pi^2*H[{0, 0, -1}, x])/9 - 
    (31*Pi^2*H[{0, 0, 0}, x])/9 - (16*Pi^2*H[{0, 0, 1}, x])/9 + 
    (16*Pi^2*H[{0, 1, -1}, x])/9 + (7*Pi^2*H[{0, 1, 0}, x])/18 + 
    (8*Pi^2*H[{0, 1, 1}, x])/9 - (64*Pi^2*H[{1, -1, -1}, x])/9 - 
    (62*Pi^2*H[{1, -1, 0}, x])/9 - (32*Pi^2*H[{1, -1, 1}, x])/9 + 
    (16*Pi^2*H[{1, 0, -1}, x])/9 + (7*Pi^2*H[{1, 0, 0}, x])/18 + 
    (8*Pi^2*H[{1, 0, 1}, x])/9 - (32*Pi^2*H[{1, 1, -1}, x])/9 - 
    (31*Pi^2*H[{1, 1, 0}, x])/9 - (16*Pi^2*H[{1, 1, 1}, x])/9 - 
    (256*H[{-1, -1, -1, -1, 0}, x])/3 + (64*H[{-1, -1, -1, 0, 0}, x])/3 - 
    (128*H[{-1, -1, -1, 1, 0}, x])/3 + (64*H[{-1, -1, 0, -1, 0}, x])/3 - 
    (64*H[{-1, -1, 0, 0, 0}, x])/3 + (32*H[{-1, -1, 0, 1, 0}, x])/3 - 
    (128*H[{-1, -1, 1, -1, 0}, x])/3 + (32*H[{-1, -1, 1, 0, 0}, x])/3 - 
    (64*H[{-1, -1, 1, 1, 0}, x])/3 + (64*H[{-1, 0, -1, -1, 0}, x])/3 - 
    (16*H[{-1, 0, -1, 0, 0}, x])/3 + (32*H[{-1, 0, -1, 1, 0}, x])/3 - 
    (64*H[{-1, 0, 0, -1, 0}, x])/3 + (16*H[{-1, 0, 0, 0, 0}, x])/3 - 
    (32*H[{-1, 0, 0, 1, 0}, x])/3 + (32*H[{-1, 0, 1, -1, 0}, x])/3 - 
    (32*H[{-1, 0, 1, 0, 0}, x])/3 + (16*H[{-1, 0, 1, 1, 0}, x])/3 - 
    (128*H[{-1, 1, -1, -1, 0}, x])/3 + (32*H[{-1, 1, -1, 0, 0}, x])/3 - 
    (64*H[{-1, 1, -1, 1, 0}, x])/3 + (32*H[{-1, 1, 0, -1, 0}, x])/3 - 
    (32*H[{-1, 1, 0, 0, 0}, x])/3 + (16*H[{-1, 1, 0, 1, 0}, x])/3 - 
    (64*H[{-1, 1, 1, -1, 0}, x])/3 + (16*H[{-1, 1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, 1, 1, 1, 0}, x])/3 + (64*H[{0, -1, -1, -1, 0}, x])/3 - 
    (16*H[{0, -1, -1, 0, 0}, x])/3 + (32*H[{0, -1, -1, 1, 0}, x])/3 - 
    (16*H[{0, -1, 0, -1, 0}, x])/3 + (16*H[{0, -1, 0, 0, 0}, x])/3 - 
    (8*H[{0, -1, 0, 1, 0}, x])/3 + (32*H[{0, -1, 1, -1, 0}, x])/3 - 
    (8*H[{0, -1, 1, 0, 0}, x])/3 + (16*H[{0, -1, 1, 1, 0}, x])/3 - 
    (64*H[{0, 0, -1, -1, 0}, x])/3 + (16*H[{0, 0, -1, 0, 0}, x])/3 - 
    (32*H[{0, 0, -1, 1, 0}, x])/3 + (16*H[{0, 0, 0, -1, 0}, x])/3 - 
    (16*H[{0, 0, 0, 0, 0}, x])/3 + (8*H[{0, 0, 0, 1, 0}, x])/3 - 
    (32*H[{0, 0, 1, -1, 0}, x])/3 + (8*H[{0, 0, 1, 0, 0}, x])/3 - 
    (16*H[{0, 0, 1, 1, 0}, x])/3 + (32*H[{0, 1, -1, -1, 0}, x])/3 - 
    (8*H[{0, 1, -1, 0, 0}, x])/3 + (16*H[{0, 1, -1, 1, 0}, x])/3 - 
    (32*H[{0, 1, 0, -1, 0}, x])/3 + (8*H[{0, 1, 0, 0, 0}, x])/3 - 
    (16*H[{0, 1, 0, 1, 0}, x])/3 + (16*H[{0, 1, 1, -1, 0}, x])/3 - 
    (16*H[{0, 1, 1, 0, 0}, x])/3 + (8*H[{0, 1, 1, 1, 0}, x])/3 - 
    (128*H[{1, -1, -1, -1, 0}, x])/3 + (32*H[{1, -1, -1, 0, 0}, x])/3 - 
    (64*H[{1, -1, -1, 1, 0}, x])/3 + (32*H[{1, -1, 0, -1, 0}, x])/3 - 
    (32*H[{1, -1, 0, 0, 0}, x])/3 + (16*H[{1, -1, 0, 1, 0}, x])/3 - 
    (64*H[{1, -1, 1, -1, 0}, x])/3 + (16*H[{1, -1, 1, 0, 0}, x])/3 - 
    (32*H[{1, -1, 1, 1, 0}, x])/3 + (32*H[{1, 0, -1, -1, 0}, x])/3 - 
    (8*H[{1, 0, -1, 0, 0}, x])/3 + (16*H[{1, 0, -1, 1, 0}, x])/3 - 
    (32*H[{1, 0, 0, -1, 0}, x])/3 + (8*H[{1, 0, 0, 0, 0}, x])/3 - 
    (16*H[{1, 0, 0, 1, 0}, x])/3 + (16*H[{1, 0, 1, -1, 0}, x])/3 - 
    (16*H[{1, 0, 1, 0, 0}, x])/3 + (8*H[{1, 0, 1, 1, 0}, x])/3 - 
    (64*H[{1, 1, -1, -1, 0}, x])/3 + (16*H[{1, 1, -1, 0, 0}, x])/3 - 
    (32*H[{1, 1, -1, 1, 0}, x])/3 + (16*H[{1, 1, 0, -1, 0}, x])/3 - 
    (16*H[{1, 1, 0, 0, 0}, x])/3 + (8*H[{1, 1, 0, 1, 0}, x])/3 - 
    (32*H[{1, 1, 1, -1, 0}, x])/3 + (8*H[{1, 1, 1, 0, 0}, x])/3 - 
    (16*H[{1, 1, 1, 1, 0}, x])/3 + (256*H[{-1, -1}, x]*Zeta[3])/3 + 
    (124*H[{-1, 0}, x]*Zeta[3])/3 + (128*H[{-1, 1}, x]*Zeta[3])/3 - 
    (64*H[{0, -1}, x]*Zeta[3])/3 - (7*H[{0, 0}, x]*Zeta[3])/3 - 
    (80*H[{0, 1}, x]*Zeta[3])/3 + (128*H[{1, -1}, x]*Zeta[3])/3 + 
    (62*H[{1, 0}, x]*Zeta[3])/3 + (64*H[{1, 1}, x]*Zeta[3])/3 + 
    (2*(109*Pi^2*Zeta[3] + 720*Zeta[5]))/9), 1/12 - (eps*H[{0}, x])/6 + 
  eps^2*((23*Pi^2)/144 - (2*H[{-1, 0}, x])/3 + (2*H[{0, 0}, x])/3 - 
    H[{1, 0}, x]/3) + eps^3*((-4*Pi^2*H[{-1}, x])/9 - (7*Pi^2*H[{0}, x])/72 - 
    (2*Pi^2*H[{1}, x])/9 - (8*H[{-1, -1, 0}, x])/3 + (2*H[{-1, 0, 0}, x])/3 - 
    (4*H[{-1, 1, 0}, x])/3 + (8*H[{0, -1, 0}, x])/3 - (2*H[{0, 0, 0}, x])/3 + 
    (4*H[{0, 1, 0}, x])/3 - (4*H[{1, -1, 0}, x])/3 + (4*H[{1, 0, 0}, x])/3 - 
    (2*H[{1, 1, 0}, x])/3 + (3*Zeta[3])/4) + 
  eps^4*((1163*Pi^4)/5760 - (16*Pi^2*H[{-1, -1}, x])/9 - 
    (31*Pi^2*H[{-1, 0}, x])/18 - (8*Pi^2*H[{-1, 1}, x])/9 + 
    (16*Pi^2*H[{0, -1}, x])/9 + (31*Pi^2*H[{0, 0}, x])/18 + 
    (8*Pi^2*H[{0, 1}, x])/9 - (8*Pi^2*H[{1, -1}, x])/9 - 
    (7*Pi^2*H[{1, 0}, x])/36 - (4*Pi^2*H[{1, 1}, x])/9 - 
    (32*H[{-1, -1, -1, 0}, x])/3 + (8*H[{-1, -1, 0, 0}, x])/3 - 
    (16*H[{-1, -1, 1, 0}, x])/3 + (8*H[{-1, 0, -1, 0}, x])/3 - 
    (8*H[{-1, 0, 0, 0}, x])/3 + (4*H[{-1, 0, 1, 0}, x])/3 - 
    (16*H[{-1, 1, -1, 0}, x])/3 + (4*H[{-1, 1, 0, 0}, x])/3 - 
    (8*H[{-1, 1, 1, 0}, x])/3 + (32*H[{0, -1, -1, 0}, x])/3 - 
    (8*H[{0, -1, 0, 0}, x])/3 + (16*H[{0, -1, 1, 0}, x])/3 - 
    (8*H[{0, 0, -1, 0}, x])/3 + (8*H[{0, 0, 0, 0}, x])/3 - 
    (4*H[{0, 0, 1, 0}, x])/3 + (16*H[{0, 1, -1, 0}, x])/3 - 
    (4*H[{0, 1, 0, 0}, x])/3 + (8*H[{0, 1, 1, 0}, x])/3 - 
    (16*H[{1, -1, -1, 0}, x])/3 + (4*H[{1, -1, 0, 0}, x])/3 - 
    (8*H[{1, -1, 1, 0}, x])/3 + (16*H[{1, 0, -1, 0}, x])/3 - 
    (4*H[{1, 0, 0, 0}, x])/3 + (8*H[{1, 0, 1, 0}, x])/3 - 
    (8*H[{1, 1, -1, 0}, x])/3 + (8*H[{1, 1, 0, 0}, x])/3 - 
    (4*H[{1, 1, 1, 0}, x])/3 + (32*H[{-1}, x]*Zeta[3])/3 + 
    (7*H[{0}, x]*Zeta[3])/6 + (40*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-31*Pi^4*H[{-1}, x])/15 + (337*Pi^4*H[{0}, x])/576 - 
    (97*Pi^4*H[{1}, x])/90 - (64*Pi^2*H[{-1, -1, -1}, x])/9 - 
    (62*Pi^2*H[{-1, -1, 0}, x])/9 - (32*Pi^2*H[{-1, -1, 1}, x])/9 + 
    (16*Pi^2*H[{-1, 0, -1}, x])/9 + (7*Pi^2*H[{-1, 0, 0}, x])/18 + 
    (8*Pi^2*H[{-1, 0, 1}, x])/9 - (32*Pi^2*H[{-1, 1, -1}, x])/9 - 
    (31*Pi^2*H[{-1, 1, 0}, x])/9 - (16*Pi^2*H[{-1, 1, 1}, x])/9 + 
    (64*Pi^2*H[{0, -1, -1}, x])/9 + (62*Pi^2*H[{0, -1, 0}, x])/9 + 
    (32*Pi^2*H[{0, -1, 1}, x])/9 - (16*Pi^2*H[{0, 0, -1}, x])/9 - 
    (7*Pi^2*H[{0, 0, 0}, x])/18 - (8*Pi^2*H[{0, 0, 1}, x])/9 + 
    (32*Pi^2*H[{0, 1, -1}, x])/9 + (31*Pi^2*H[{0, 1, 0}, x])/9 + 
    (16*Pi^2*H[{0, 1, 1}, x])/9 - (32*Pi^2*H[{1, -1, -1}, x])/9 - 
    (31*Pi^2*H[{1, -1, 0}, x])/9 - (16*Pi^2*H[{1, -1, 1}, x])/9 + 
    (32*Pi^2*H[{1, 0, -1}, x])/9 + (31*Pi^2*H[{1, 0, 0}, x])/9 + 
    (16*Pi^2*H[{1, 0, 1}, x])/9 - (16*Pi^2*H[{1, 1, -1}, x])/9 - 
    (7*Pi^2*H[{1, 1, 0}, x])/18 - (8*Pi^2*H[{1, 1, 1}, x])/9 - 
    (128*H[{-1, -1, -1, -1, 0}, x])/3 + (32*H[{-1, -1, -1, 0, 0}, x])/3 - 
    (64*H[{-1, -1, -1, 1, 0}, x])/3 + (32*H[{-1, -1, 0, -1, 0}, x])/3 - 
    (32*H[{-1, -1, 0, 0, 0}, x])/3 + (16*H[{-1, -1, 0, 1, 0}, x])/3 - 
    (64*H[{-1, -1, 1, -1, 0}, x])/3 + (16*H[{-1, -1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, -1, 1, 1, 0}, x])/3 + (32*H[{-1, 0, -1, -1, 0}, x])/3 - 
    (8*H[{-1, 0, -1, 0, 0}, x])/3 + (16*H[{-1, 0, -1, 1, 0}, x])/3 - 
    (32*H[{-1, 0, 0, -1, 0}, x])/3 + (8*H[{-1, 0, 0, 0, 0}, x])/3 - 
    (16*H[{-1, 0, 0, 1, 0}, x])/3 + (16*H[{-1, 0, 1, -1, 0}, x])/3 - 
    (16*H[{-1, 0, 1, 0, 0}, x])/3 + (8*H[{-1, 0, 1, 1, 0}, x])/3 - 
    (64*H[{-1, 1, -1, -1, 0}, x])/3 + (16*H[{-1, 1, -1, 0, 0}, x])/3 - 
    (32*H[{-1, 1, -1, 1, 0}, x])/3 + (16*H[{-1, 1, 0, -1, 0}, x])/3 - 
    (16*H[{-1, 1, 0, 0, 0}, x])/3 + (8*H[{-1, 1, 0, 1, 0}, x])/3 - 
    (32*H[{-1, 1, 1, -1, 0}, x])/3 + (8*H[{-1, 1, 1, 0, 0}, x])/3 - 
    (16*H[{-1, 1, 1, 1, 0}, x])/3 + (128*H[{0, -1, -1, -1, 0}, x])/3 - 
    (32*H[{0, -1, -1, 0, 0}, x])/3 + (64*H[{0, -1, -1, 1, 0}, x])/3 - 
    (32*H[{0, -1, 0, -1, 0}, x])/3 + (32*H[{0, -1, 0, 0, 0}, x])/3 - 
    (16*H[{0, -1, 0, 1, 0}, x])/3 + (64*H[{0, -1, 1, -1, 0}, x])/3 - 
    (16*H[{0, -1, 1, 0, 0}, x])/3 + (32*H[{0, -1, 1, 1, 0}, x])/3 - 
    (32*H[{0, 0, -1, -1, 0}, x])/3 + (8*H[{0, 0, -1, 0, 0}, x])/3 - 
    (16*H[{0, 0, -1, 1, 0}, x])/3 + (32*H[{0, 0, 0, -1, 0}, x])/3 - 
    (8*H[{0, 0, 0, 0, 0}, x])/3 + (16*H[{0, 0, 0, 1, 0}, x])/3 - 
    (16*H[{0, 0, 1, -1, 0}, x])/3 + (16*H[{0, 0, 1, 0, 0}, x])/3 - 
    (8*H[{0, 0, 1, 1, 0}, x])/3 + (64*H[{0, 1, -1, -1, 0}, x])/3 - 
    (16*H[{0, 1, -1, 0, 0}, x])/3 + (32*H[{0, 1, -1, 1, 0}, x])/3 - 
    (16*H[{0, 1, 0, -1, 0}, x])/3 + (16*H[{0, 1, 0, 0, 0}, x])/3 - 
    (8*H[{0, 1, 0, 1, 0}, x])/3 + (32*H[{0, 1, 1, -1, 0}, x])/3 - 
    (8*H[{0, 1, 1, 0, 0}, x])/3 + (16*H[{0, 1, 1, 1, 0}, x])/3 - 
    (64*H[{1, -1, -1, -1, 0}, x])/3 + (16*H[{1, -1, -1, 0, 0}, x])/3 - 
    (32*H[{1, -1, -1, 1, 0}, x])/3 + (16*H[{1, -1, 0, -1, 0}, x])/3 - 
    (16*H[{1, -1, 0, 0, 0}, x])/3 + (8*H[{1, -1, 0, 1, 0}, x])/3 - 
    (32*H[{1, -1, 1, -1, 0}, x])/3 + (8*H[{1, -1, 1, 0, 0}, x])/3 - 
    (16*H[{1, -1, 1, 1, 0}, x])/3 + (64*H[{1, 0, -1, -1, 0}, x])/3 - 
    (16*H[{1, 0, -1, 0, 0}, x])/3 + (32*H[{1, 0, -1, 1, 0}, x])/3 - 
    (16*H[{1, 0, 0, -1, 0}, x])/3 + (16*H[{1, 0, 0, 0, 0}, x])/3 - 
    (8*H[{1, 0, 0, 1, 0}, x])/3 + (32*H[{1, 0, 1, -1, 0}, x])/3 - 
    (8*H[{1, 0, 1, 0, 0}, x])/3 + (16*H[{1, 0, 1, 1, 0}, x])/3 - 
    (32*H[{1, 1, -1, -1, 0}, x])/3 + (8*H[{1, 1, -1, 0, 0}, x])/3 - 
    (16*H[{1, 1, -1, 1, 0}, x])/3 + (32*H[{1, 1, 0, -1, 0}, x])/3 - 
    (8*H[{1, 1, 0, 0, 0}, x])/3 + (16*H[{1, 1, 0, 1, 0}, x])/3 - 
    (16*H[{1, 1, 1, -1, 0}, x])/3 + (16*H[{1, 1, 1, 0, 0}, x])/3 - 
    (8*H[{1, 1, 1, 1, 0}, x])/3 + (128*H[{-1, -1}, x]*Zeta[3])/3 + 
    (62*H[{-1, 0}, x]*Zeta[3])/3 + (64*H[{-1, 1}, x]*Zeta[3])/3 - 
    (128*H[{0, -1}, x]*Zeta[3])/3 - (62*H[{0, 0}, x]*Zeta[3])/3 - 
    (64*H[{0, 1}, x]*Zeta[3])/3 + (64*H[{1, -1}, x]*Zeta[3])/3 + 
    (7*H[{1, 0}, x]*Zeta[3])/3 + (80*H[{1, 1}, x]*Zeta[3])/3 + 
    (2315*Pi^2*Zeta[3] + 33444*Zeta[5])/720), 
 -(eps*H[{0}, x])/3 + eps^2*((-5*Pi^2)/18 - (2*H[{-1, 0}, x])/3 - 
    H[{0, 0}, x]/3 - (4*H[{1, 0}, x])/3) + 
  eps^3*((-5*Pi^2*H[{-1}, x])/9 - (49*Pi^2*H[{0}, x])/36 - 
    (10*Pi^2*H[{1}, x])/9 - (4*H[{-1, -1, 0}, x])/3 - 
    (2*H[{-1, 0, 0}, x])/3 - (8*H[{-1, 1, 0}, x])/3 - 
    (2*H[{0, -1, 0}, x])/3 - (7*H[{0, 0, 0}, x])/3 - (4*H[{0, 1, 0}, x])/3 - 
    (8*H[{1, -1, 0}, x])/3 - (4*H[{1, 0, 0}, x])/3 - (16*H[{1, 1, 0}, x])/3 + 
    (16*Zeta[3])/3) + eps^4*((-53*Pi^4)/36 - (10*Pi^2*H[{-1, -1}, x])/9 - 
    (49*Pi^2*H[{-1, 0}, x])/18 - (20*Pi^2*H[{-1, 1}, x])/9 - 
    (5*Pi^2*H[{0, -1}, x])/9 - (109*Pi^2*H[{0, 0}, x])/36 - 
    (10*Pi^2*H[{0, 1}, x])/9 - (20*Pi^2*H[{1, -1}, x])/9 - 
    (49*Pi^2*H[{1, 0}, x])/9 - (40*Pi^2*H[{1, 1}, x])/9 - 
    (8*H[{-1, -1, -1, 0}, x])/3 - (4*H[{-1, -1, 0, 0}, x])/3 - 
    (16*H[{-1, -1, 1, 0}, x])/3 - (4*H[{-1, 0, -1, 0}, x])/3 - 
    (14*H[{-1, 0, 0, 0}, x])/3 - (8*H[{-1, 0, 1, 0}, x])/3 - 
    (16*H[{-1, 1, -1, 0}, x])/3 - (8*H[{-1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, 1, 1, 0}, x])/3 - (4*H[{0, -1, -1, 0}, x])/3 - 
    (2*H[{0, -1, 0, 0}, x])/3 - (8*H[{0, -1, 1, 0}, x])/3 - 
    (14*H[{0, 0, -1, 0}, x])/3 - (25*H[{0, 0, 0, 0}, x])/3 - 
    (28*H[{0, 0, 1, 0}, x])/3 - (8*H[{0, 1, -1, 0}, x])/3 - 
    (28*H[{0, 1, 0, 0}, x])/3 - (16*H[{0, 1, 1, 0}, x])/3 - 
    (16*H[{1, -1, -1, 0}, x])/3 - (8*H[{1, -1, 0, 0}, x])/3 - 
    (32*H[{1, -1, 1, 0}, x])/3 - (8*H[{1, 0, -1, 0}, x])/3 - 
    (28*H[{1, 0, 0, 0}, x])/3 - (16*H[{1, 0, 1, 0}, x])/3 - 
    (32*H[{1, 1, -1, 0}, x])/3 - (16*H[{1, 1, 0, 0}, x])/3 - 
    (64*H[{1, 1, 1, 0}, x])/3 + (32*H[{-1}, x]*Zeta[3])/3 + 
    15*H[{0}, x]*Zeta[3] + (64*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-53*Pi^4*H[{-1}, x])/18 - (6667*Pi^4*H[{0}, x])/1440 - 
    (53*Pi^4*H[{1}, x])/9 - (20*Pi^2*H[{-1, -1, -1}, x])/9 - 
    (49*Pi^2*H[{-1, -1, 0}, x])/9 - (40*Pi^2*H[{-1, -1, 1}, x])/9 - 
    (10*Pi^2*H[{-1, 0, -1}, x])/9 - (109*Pi^2*H[{-1, 0, 0}, x])/18 - 
    (20*Pi^2*H[{-1, 0, 1}, x])/9 - (40*Pi^2*H[{-1, 1, -1}, x])/9 - 
    (98*Pi^2*H[{-1, 1, 0}, x])/9 - (80*Pi^2*H[{-1, 1, 1}, x])/9 - 
    (10*Pi^2*H[{0, -1, -1}, x])/9 - (49*Pi^2*H[{0, -1, 0}, x])/18 - 
    (20*Pi^2*H[{0, -1, 1}, x])/9 - (35*Pi^2*H[{0, 0, -1}, x])/9 - 
    (523*Pi^2*H[{0, 0, 0}, x])/36 - (70*Pi^2*H[{0, 0, 1}, x])/9 - 
    (20*Pi^2*H[{0, 1, -1}, x])/9 - (109*Pi^2*H[{0, 1, 0}, x])/9 - 
    (40*Pi^2*H[{0, 1, 1}, x])/9 - (40*Pi^2*H[{1, -1, -1}, x])/9 - 
    (98*Pi^2*H[{1, -1, 0}, x])/9 - (80*Pi^2*H[{1, -1, 1}, x])/9 - 
    (20*Pi^2*H[{1, 0, -1}, x])/9 - (109*Pi^2*H[{1, 0, 0}, x])/9 - 
    (40*Pi^2*H[{1, 0, 1}, x])/9 - (80*Pi^2*H[{1, 1, -1}, x])/9 - 
    (196*Pi^2*H[{1, 1, 0}, x])/9 - (160*Pi^2*H[{1, 1, 1}, x])/9 - 
    (16*H[{-1, -1, -1, -1, 0}, x])/3 - (8*H[{-1, -1, -1, 0, 0}, x])/3 - 
    (32*H[{-1, -1, -1, 1, 0}, x])/3 - (8*H[{-1, -1, 0, -1, 0}, x])/3 - 
    (28*H[{-1, -1, 0, 0, 0}, x])/3 - (16*H[{-1, -1, 0, 1, 0}, x])/3 - 
    (32*H[{-1, -1, 1, -1, 0}, x])/3 - (16*H[{-1, -1, 1, 0, 0}, x])/3 - 
    (64*H[{-1, -1, 1, 1, 0}, x])/3 - (8*H[{-1, 0, -1, -1, 0}, x])/3 - 
    (4*H[{-1, 0, -1, 0, 0}, x])/3 - (16*H[{-1, 0, -1, 1, 0}, x])/3 - 
    (28*H[{-1, 0, 0, -1, 0}, x])/3 - (50*H[{-1, 0, 0, 0, 0}, x])/3 - 
    (56*H[{-1, 0, 0, 1, 0}, x])/3 - (16*H[{-1, 0, 1, -1, 0}, x])/3 - 
    (56*H[{-1, 0, 1, 0, 0}, x])/3 - (32*H[{-1, 0, 1, 1, 0}, x])/3 - 
    (32*H[{-1, 1, -1, -1, 0}, x])/3 - (16*H[{-1, 1, -1, 0, 0}, x])/3 - 
    (64*H[{-1, 1, -1, 1, 0}, x])/3 - (16*H[{-1, 1, 0, -1, 0}, x])/3 - 
    (56*H[{-1, 1, 0, 0, 0}, x])/3 - (32*H[{-1, 1, 0, 1, 0}, x])/3 - 
    (64*H[{-1, 1, 1, -1, 0}, x])/3 - (32*H[{-1, 1, 1, 0, 0}, x])/3 - 
    (128*H[{-1, 1, 1, 1, 0}, x])/3 - (8*H[{0, -1, -1, -1, 0}, x])/3 - 
    (4*H[{0, -1, -1, 0, 0}, x])/3 - (16*H[{0, -1, -1, 1, 0}, x])/3 - 
    (4*H[{0, -1, 0, -1, 0}, x])/3 - (14*H[{0, -1, 0, 0, 0}, x])/3 - 
    (8*H[{0, -1, 0, 1, 0}, x])/3 - (16*H[{0, -1, 1, -1, 0}, x])/3 - 
    (8*H[{0, -1, 1, 0, 0}, x])/3 - (32*H[{0, -1, 1, 1, 0}, x])/3 - 
    (28*H[{0, 0, -1, -1, 0}, x])/3 - (14*H[{0, 0, -1, 0, 0}, x])/3 - 
    (56*H[{0, 0, -1, 1, 0}, x])/3 - (50*H[{0, 0, 0, -1, 0}, x])/3 - 
    (103*H[{0, 0, 0, 0, 0}, x])/3 - (100*H[{0, 0, 0, 1, 0}, x])/3 - 
    (56*H[{0, 0, 1, -1, 0}, x])/3 - (100*H[{0, 0, 1, 0, 0}, x])/3 - 
    (112*H[{0, 0, 1, 1, 0}, x])/3 - (16*H[{0, 1, -1, -1, 0}, x])/3 - 
    (8*H[{0, 1, -1, 0, 0}, x])/3 - (32*H[{0, 1, -1, 1, 0}, x])/3 - 
    (56*H[{0, 1, 0, -1, 0}, x])/3 - (100*H[{0, 1, 0, 0, 0}, x])/3 - 
    (112*H[{0, 1, 0, 1, 0}, x])/3 - (32*H[{0, 1, 1, -1, 0}, x])/3 - 
    (112*H[{0, 1, 1, 0, 0}, x])/3 - (64*H[{0, 1, 1, 1, 0}, x])/3 - 
    (32*H[{1, -1, -1, -1, 0}, x])/3 - (16*H[{1, -1, -1, 0, 0}, x])/3 - 
    (64*H[{1, -1, -1, 1, 0}, x])/3 - (16*H[{1, -1, 0, -1, 0}, x])/3 - 
    (56*H[{1, -1, 0, 0, 0}, x])/3 - (32*H[{1, -1, 0, 1, 0}, x])/3 - 
    (64*H[{1, -1, 1, -1, 0}, x])/3 - (32*H[{1, -1, 1, 0, 0}, x])/3 - 
    (128*H[{1, -1, 1, 1, 0}, x])/3 - (16*H[{1, 0, -1, -1, 0}, x])/3 - 
    (8*H[{1, 0, -1, 0, 0}, x])/3 - (32*H[{1, 0, -1, 1, 0}, x])/3 - 
    (56*H[{1, 0, 0, -1, 0}, x])/3 - (100*H[{1, 0, 0, 0, 0}, x])/3 - 
    (112*H[{1, 0, 0, 1, 0}, x])/3 - (32*H[{1, 0, 1, -1, 0}, x])/3 - 
    (112*H[{1, 0, 1, 0, 0}, x])/3 - (64*H[{1, 0, 1, 1, 0}, x])/3 - 
    (64*H[{1, 1, -1, -1, 0}, x])/3 - (32*H[{1, 1, -1, 0, 0}, x])/3 - 
    (128*H[{1, 1, -1, 1, 0}, x])/3 - (32*H[{1, 1, 0, -1, 0}, x])/3 - 
    (112*H[{1, 1, 0, 0, 0}, x])/3 - (64*H[{1, 1, 0, 1, 0}, x])/3 - 
    (128*H[{1, 1, 1, -1, 0}, x])/3 - (64*H[{1, 1, 1, 0, 0}, x])/3 - 
    (256*H[{1, 1, 1, 1, 0}, x])/3 + (64*H[{-1, -1}, x]*Zeta[3])/3 + 
    30*H[{-1, 0}, x]*Zeta[3] + (128*H[{-1, 1}, x]*Zeta[3])/3 + 
    (32*H[{0, -1}, x]*Zeta[3])/3 + 19*H[{0, 0}, x]*Zeta[3] - 
    (104*H[{0, 1}, x]*Zeta[3])/3 + (128*H[{1, -1}, x]*Zeta[3])/3 + 
    60*H[{1, 0}, x]*Zeta[3] + (256*H[{1, 1}, x]*Zeta[3])/3 + 
    (179*Pi^2*Zeta[3] + 1032*Zeta[5])/6), 
 1/4 + eps^2*((13*Pi^2)/16 + H[{0, 0}, x]) + 
  eps^3*((5*Pi^2*H[{0}, x])/6 + 2*H[{0, -1, 0}, x] + 3*H[{0, 0, 0}, x] + 
    4*H[{0, 1, 0}, x] + 4*H[{1, 0, 0}, x] - (43*Zeta[3])/4) + 
  eps^4*((13361*Pi^4)/5760 + (5*Pi^2*H[{0, -1}, x])/3 + 
    (23*Pi^2*H[{0, 0}, x])/4 + (10*Pi^2*H[{0, 1}, x])/3 + 
    (10*Pi^2*H[{1, 0}, x])/3 + 4*H[{0, -1, -1, 0}, x] + 
    2*H[{0, -1, 0, 0}, x] + 8*H[{0, -1, 1, 0}, x] + 6*H[{0, 0, -1, 0}, x] + 
    13*H[{0, 0, 0, 0}, x] + 12*H[{0, 0, 1, 0}, x] + 8*H[{0, 1, -1, 0}, x] + 
    12*H[{0, 1, 0, 0}, x] + 16*H[{0, 1, 1, 0}, x] + 8*H[{1, 0, -1, 0}, x] + 
    12*H[{1, 0, 0, 0}, x] + 16*H[{1, 0, 1, 0}, x] + 16*H[{1, 1, 0, 0}, x] - 
    2*H[{0}, x]*Zeta[3] + 28*H[{1}, x]*Zeta[3]) + 
  eps^5*((83*Pi^4*H[{0}, x])/18 + (7*Pi^4*H[{1}, x])/18 + 
    (10*Pi^2*H[{0, -1, -1}, x])/3 + (49*Pi^2*H[{0, -1, 0}, x])/6 + 
    (20*Pi^2*H[{0, -1, 1}, x])/3 + 5*Pi^2*H[{0, 0, -1}, x] + 
    (247*Pi^2*H[{0, 0, 0}, x])/12 + 10*Pi^2*H[{0, 0, 1}, x] + 
    (20*Pi^2*H[{0, 1, -1}, x])/3 + 23*Pi^2*H[{0, 1, 0}, x] + 
    (40*Pi^2*H[{0, 1, 1}, x])/3 + (20*Pi^2*H[{1, 0, -1}, x])/3 + 
    23*Pi^2*H[{1, 0, 0}, x] + (40*Pi^2*H[{1, 0, 1}, x])/3 + 
    (40*Pi^2*H[{1, 1, 0}, x])/3 + 8*H[{0, -1, -1, -1, 0}, x] + 
    4*H[{0, -1, -1, 0, 0}, x] + 16*H[{0, -1, -1, 1, 0}, x] + 
    4*H[{0, -1, 0, -1, 0}, x] + 14*H[{0, -1, 0, 0, 0}, x] + 
    8*H[{0, -1, 0, 1, 0}, x] + 16*H[{0, -1, 1, -1, 0}, x] + 
    8*H[{0, -1, 1, 0, 0}, x] + 32*H[{0, -1, 1, 1, 0}, x] + 
    12*H[{0, 0, -1, -1, 0}, x] + 6*H[{0, 0, -1, 0, 0}, x] + 
    24*H[{0, 0, -1, 1, 0}, x] + 26*H[{0, 0, 0, -1, 0}, x] + 
    51*H[{0, 0, 0, 0, 0}, x] + 52*H[{0, 0, 0, 1, 0}, x] + 
    24*H[{0, 0, 1, -1, 0}, x] + 52*H[{0, 0, 1, 0, 0}, x] + 
    48*H[{0, 0, 1, 1, 0}, x] + 16*H[{0, 1, -1, -1, 0}, x] + 
    8*H[{0, 1, -1, 0, 0}, x] + 32*H[{0, 1, -1, 1, 0}, x] + 
    24*H[{0, 1, 0, -1, 0}, x] + 52*H[{0, 1, 0, 0, 0}, x] + 
    48*H[{0, 1, 0, 1, 0}, x] + 32*H[{0, 1, 1, -1, 0}, x] + 
    48*H[{0, 1, 1, 0, 0}, x] + 64*H[{0, 1, 1, 1, 0}, x] + 
    16*H[{1, 0, -1, -1, 0}, x] + 8*H[{1, 0, -1, 0, 0}, x] + 
    32*H[{1, 0, -1, 1, 0}, x] + 24*H[{1, 0, 0, -1, 0}, x] + 
    52*H[{1, 0, 0, 0, 0}, x] + 48*H[{1, 0, 0, 1, 0}, x] + 
    32*H[{1, 0, 1, -1, 0}, x] + 48*H[{1, 0, 1, 0, 0}, x] + 
    64*H[{1, 0, 1, 1, 0}, x] + 32*H[{1, 1, 0, -1, 0}, x] + 
    48*H[{1, 1, 0, 0, 0}, x] + 64*H[{1, 1, 0, 1, 0}, x] + 
    64*H[{1, 1, 1, 0, 0}, x] - 32*H[{0, -1}, x]*Zeta[3] - 
    49*H[{0, 0}, x]*Zeta[3] - 8*H[{0, 1}, x]*Zeta[3] - 
    8*H[{1, 0}, x]*Zeta[3] + 112*H[{1, 1}, x]*Zeta[3] - 
    (7*(1255*Pi^2*Zeta[3] + 6228*Zeta[5]))/240), 
 -(eps*H[{0}, x])/3 + eps^2*((-5*Pi^2)/18 - (2*H[{-1, 0}, x])/3 - 
    H[{0, 0}, x]/3 - (4*H[{1, 0}, x])/3) + 
  eps^3*((-5*Pi^2*H[{-1}, x])/9 - (41*Pi^2*H[{0}, x])/36 - 
    (10*Pi^2*H[{1}, x])/9 - (4*H[{-1, -1, 0}, x])/3 - 
    (2*H[{-1, 0, 0}, x])/3 - (8*H[{-1, 1, 0}, x])/3 - 
    (2*H[{0, -1, 0}, x])/3 - (7*H[{0, 0, 0}, x])/3 - (4*H[{0, 1, 0}, x])/3 - 
    (8*H[{1, -1, 0}, x])/3 - (4*H[{1, 0, 0}, x])/3 - (16*H[{1, 1, 0}, x])/3 + 
    (16*Zeta[3])/3) + eps^4*((-139*Pi^4)/108 - (10*Pi^2*H[{-1, -1}, x])/9 - 
    (41*Pi^2*H[{-1, 0}, x])/18 - (20*Pi^2*H[{-1, 1}, x])/9 - 
    (5*Pi^2*H[{0, -1}, x])/9 - (101*Pi^2*H[{0, 0}, x])/36 - 
    (10*Pi^2*H[{0, 1}, x])/9 - (20*Pi^2*H[{1, -1}, x])/9 - 
    (41*Pi^2*H[{1, 0}, x])/9 - (40*Pi^2*H[{1, 1}, x])/9 - 
    (8*H[{-1, -1, -1, 0}, x])/3 - (4*H[{-1, -1, 0, 0}, x])/3 - 
    (16*H[{-1, -1, 1, 0}, x])/3 - (4*H[{-1, 0, -1, 0}, x])/3 - 
    (14*H[{-1, 0, 0, 0}, x])/3 - (8*H[{-1, 0, 1, 0}, x])/3 - 
    (16*H[{-1, 1, -1, 0}, x])/3 - (8*H[{-1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, 1, 1, 0}, x])/3 - (4*H[{0, -1, -1, 0}, x])/3 - 
    (2*H[{0, -1, 0, 0}, x])/3 - (8*H[{0, -1, 1, 0}, x])/3 - 
    (14*H[{0, 0, -1, 0}, x])/3 - (25*H[{0, 0, 0, 0}, x])/3 - 
    (28*H[{0, 0, 1, 0}, x])/3 - (8*H[{0, 1, -1, 0}, x])/3 - 
    (28*H[{0, 1, 0, 0}, x])/3 - (16*H[{0, 1, 1, 0}, x])/3 - 
    (16*H[{1, -1, -1, 0}, x])/3 - (8*H[{1, -1, 0, 0}, x])/3 - 
    (32*H[{1, -1, 1, 0}, x])/3 - (8*H[{1, 0, -1, 0}, x])/3 - 
    (28*H[{1, 0, 0, 0}, x])/3 - (16*H[{1, 0, 1, 0}, x])/3 - 
    (32*H[{1, 1, -1, 0}, x])/3 - (16*H[{1, 1, 0, 0}, x])/3 - 
    (64*H[{1, 1, 1, 0}, x])/3 + (32*H[{-1}, x]*Zeta[3])/3 + 
    (29*H[{0}, x]*Zeta[3])/3 + (64*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-139*Pi^4*H[{-1}, x])/54 - (3101*Pi^4*H[{0}, x])/864 - 
    (139*Pi^4*H[{1}, x])/27 - (20*Pi^2*H[{-1, -1, -1}, x])/9 - 
    (41*Pi^2*H[{-1, -1, 0}, x])/9 - (40*Pi^2*H[{-1, -1, 1}, x])/9 - 
    (10*Pi^2*H[{-1, 0, -1}, x])/9 - (101*Pi^2*H[{-1, 0, 0}, x])/18 - 
    (20*Pi^2*H[{-1, 0, 1}, x])/9 - (40*Pi^2*H[{-1, 1, -1}, x])/9 - 
    (82*Pi^2*H[{-1, 1, 0}, x])/9 - (80*Pi^2*H[{-1, 1, 1}, x])/9 - 
    (10*Pi^2*H[{0, -1, -1}, x])/9 - (41*Pi^2*H[{0, -1, 0}, x])/18 - 
    (20*Pi^2*H[{0, -1, 1}, x])/9 - (35*Pi^2*H[{0, 0, -1}, x])/9 - 
    (467*Pi^2*H[{0, 0, 0}, x])/36 - (70*Pi^2*H[{0, 0, 1}, x])/9 - 
    (20*Pi^2*H[{0, 1, -1}, x])/9 - (101*Pi^2*H[{0, 1, 0}, x])/9 - 
    (40*Pi^2*H[{0, 1, 1}, x])/9 - (40*Pi^2*H[{1, -1, -1}, x])/9 - 
    (82*Pi^2*H[{1, -1, 0}, x])/9 - (80*Pi^2*H[{1, -1, 1}, x])/9 - 
    (20*Pi^2*H[{1, 0, -1}, x])/9 - (101*Pi^2*H[{1, 0, 0}, x])/9 - 
    (40*Pi^2*H[{1, 0, 1}, x])/9 - (80*Pi^2*H[{1, 1, -1}, x])/9 - 
    (164*Pi^2*H[{1, 1, 0}, x])/9 - (160*Pi^2*H[{1, 1, 1}, x])/9 - 
    (16*H[{-1, -1, -1, -1, 0}, x])/3 - (8*H[{-1, -1, -1, 0, 0}, x])/3 - 
    (32*H[{-1, -1, -1, 1, 0}, x])/3 - (8*H[{-1, -1, 0, -1, 0}, x])/3 - 
    (28*H[{-1, -1, 0, 0, 0}, x])/3 - (16*H[{-1, -1, 0, 1, 0}, x])/3 - 
    (32*H[{-1, -1, 1, -1, 0}, x])/3 - (16*H[{-1, -1, 1, 0, 0}, x])/3 - 
    (64*H[{-1, -1, 1, 1, 0}, x])/3 - (8*H[{-1, 0, -1, -1, 0}, x])/3 - 
    (4*H[{-1, 0, -1, 0, 0}, x])/3 - (16*H[{-1, 0, -1, 1, 0}, x])/3 - 
    (28*H[{-1, 0, 0, -1, 0}, x])/3 - (50*H[{-1, 0, 0, 0, 0}, x])/3 - 
    (56*H[{-1, 0, 0, 1, 0}, x])/3 - (16*H[{-1, 0, 1, -1, 0}, x])/3 - 
    (56*H[{-1, 0, 1, 0, 0}, x])/3 - (32*H[{-1, 0, 1, 1, 0}, x])/3 - 
    (32*H[{-1, 1, -1, -1, 0}, x])/3 - (16*H[{-1, 1, -1, 0, 0}, x])/3 - 
    (64*H[{-1, 1, -1, 1, 0}, x])/3 - (16*H[{-1, 1, 0, -1, 0}, x])/3 - 
    (56*H[{-1, 1, 0, 0, 0}, x])/3 - (32*H[{-1, 1, 0, 1, 0}, x])/3 - 
    (64*H[{-1, 1, 1, -1, 0}, x])/3 - (32*H[{-1, 1, 1, 0, 0}, x])/3 - 
    (128*H[{-1, 1, 1, 1, 0}, x])/3 - (8*H[{0, -1, -1, -1, 0}, x])/3 - 
    (4*H[{0, -1, -1, 0, 0}, x])/3 - (16*H[{0, -1, -1, 1, 0}, x])/3 - 
    (4*H[{0, -1, 0, -1, 0}, x])/3 - (14*H[{0, -1, 0, 0, 0}, x])/3 - 
    (8*H[{0, -1, 0, 1, 0}, x])/3 - (16*H[{0, -1, 1, -1, 0}, x])/3 - 
    (8*H[{0, -1, 1, 0, 0}, x])/3 - (32*H[{0, -1, 1, 1, 0}, x])/3 - 
    (28*H[{0, 0, -1, -1, 0}, x])/3 - (14*H[{0, 0, -1, 0, 0}, x])/3 - 
    (56*H[{0, 0, -1, 1, 0}, x])/3 - (50*H[{0, 0, 0, -1, 0}, x])/3 - 
    (103*H[{0, 0, 0, 0, 0}, x])/3 - (100*H[{0, 0, 0, 1, 0}, x])/3 - 
    (56*H[{0, 0, 1, -1, 0}, x])/3 - (100*H[{0, 0, 1, 0, 0}, x])/3 - 
    (112*H[{0, 0, 1, 1, 0}, x])/3 - (16*H[{0, 1, -1, -1, 0}, x])/3 - 
    (8*H[{0, 1, -1, 0, 0}, x])/3 - (32*H[{0, 1, -1, 1, 0}, x])/3 - 
    (56*H[{0, 1, 0, -1, 0}, x])/3 - (100*H[{0, 1, 0, 0, 0}, x])/3 - 
    (112*H[{0, 1, 0, 1, 0}, x])/3 - (32*H[{0, 1, 1, -1, 0}, x])/3 - 
    (112*H[{0, 1, 1, 0, 0}, x])/3 - (64*H[{0, 1, 1, 1, 0}, x])/3 - 
    (32*H[{1, -1, -1, -1, 0}, x])/3 - (16*H[{1, -1, -1, 0, 0}, x])/3 - 
    (64*H[{1, -1, -1, 1, 0}, x])/3 - (16*H[{1, -1, 0, -1, 0}, x])/3 - 
    (56*H[{1, -1, 0, 0, 0}, x])/3 - (32*H[{1, -1, 0, 1, 0}, x])/3 - 
    (64*H[{1, -1, 1, -1, 0}, x])/3 - (32*H[{1, -1, 1, 0, 0}, x])/3 - 
    (128*H[{1, -1, 1, 1, 0}, x])/3 - (16*H[{1, 0, -1, -1, 0}, x])/3 - 
    (8*H[{1, 0, -1, 0, 0}, x])/3 - (32*H[{1, 0, -1, 1, 0}, x])/3 - 
    (56*H[{1, 0, 0, -1, 0}, x])/3 - (100*H[{1, 0, 0, 0, 0}, x])/3 - 
    (112*H[{1, 0, 0, 1, 0}, x])/3 - (32*H[{1, 0, 1, -1, 0}, x])/3 - 
    (112*H[{1, 0, 1, 0, 0}, x])/3 - (64*H[{1, 0, 1, 1, 0}, x])/3 - 
    (64*H[{1, 1, -1, -1, 0}, x])/3 - (32*H[{1, 1, -1, 0, 0}, x])/3 - 
    (128*H[{1, 1, -1, 1, 0}, x])/3 - (32*H[{1, 1, 0, -1, 0}, x])/3 - 
    (112*H[{1, 1, 0, 0, 0}, x])/3 - (64*H[{1, 1, 0, 1, 0}, x])/3 - 
    (128*H[{1, 1, 1, -1, 0}, x])/3 - (64*H[{1, 1, 1, 0, 0}, x])/3 - 
    (256*H[{1, 1, 1, 1, 0}, x])/3 + (64*H[{-1, -1}, x]*Zeta[3])/3 + 
    (58*H[{-1, 0}, x]*Zeta[3])/3 + (128*H[{-1, 1}, x]*Zeta[3])/3 + 
    (32*H[{0, -1}, x]*Zeta[3])/3 + (41*H[{0, 0}, x]*Zeta[3])/3 - 
    (104*H[{0, 1}, x]*Zeta[3])/3 + (128*H[{1, -1}, x]*Zeta[3])/3 + 
    (116*H[{1, 0}, x]*Zeta[3])/3 + (256*H[{1, 1}, x]*Zeta[3])/3 + 
    (131*Pi^2*Zeta[3] + 1032*Zeta[5])/6), 
 -1 + eps^2*((-31*Pi^2)/12 - 4*H[{0, 0}, x]) + 
  eps^3*((-10*Pi^2*H[{0}, x])/3 - 8*H[{0, -1, 0}, x] - 12*H[{0, 0, 0}, x] - 
    16*H[{0, 1, 0}, x] - 16*H[{1, 0, 0}, x] + 27*Zeta[3]) + 
  eps^4*((-1933*Pi^4)/288 - (20*Pi^2*H[{0, -1}, x])/3 - 
    (61*Pi^2*H[{0, 0}, x])/3 - (40*Pi^2*H[{0, 1}, x])/3 - 
    (40*Pi^2*H[{1, 0}, x])/3 - 16*H[{0, -1, -1, 0}, x] - 
    8*H[{0, -1, 0, 0}, x] - 32*H[{0, -1, 1, 0}, x] - 24*H[{0, 0, -1, 0}, x] - 
    52*H[{0, 0, 0, 0}, x] - 48*H[{0, 0, 1, 0}, x] - 32*H[{0, 1, -1, 0}, x] - 
    48*H[{0, 1, 0, 0}, x] - 64*H[{0, 1, 1, 0}, x] - 32*H[{1, 0, -1, 0}, x] - 
    48*H[{1, 0, 0, 0}, x] - 64*H[{1, 0, 1, 0}, x] - 64*H[{1, 1, 0, 0}, x] + 
    8*H[{0}, x]*Zeta[3] - 112*H[{1}, x]*Zeta[3]) + 
  eps^5*((-146*Pi^4*H[{0}, x])/9 - (14*Pi^4*H[{1}, x])/9 - 
    (40*Pi^2*H[{0, -1, -1}, x])/3 - (82*Pi^2*H[{0, -1, 0}, x])/3 - 
    (80*Pi^2*H[{0, -1, 1}, x])/3 - 20*Pi^2*H[{0, 0, -1}, x] - 
    (223*Pi^2*H[{0, 0, 0}, x])/3 - 40*Pi^2*H[{0, 0, 1}, x] - 
    (80*Pi^2*H[{0, 1, -1}, x])/3 - (244*Pi^2*H[{0, 1, 0}, x])/3 - 
    (160*Pi^2*H[{0, 1, 1}, x])/3 - (80*Pi^2*H[{1, 0, -1}, x])/3 - 
    (244*Pi^2*H[{1, 0, 0}, x])/3 - (160*Pi^2*H[{1, 0, 1}, x])/3 - 
    (160*Pi^2*H[{1, 1, 0}, x])/3 - 32*H[{0, -1, -1, -1, 0}, x] - 
    16*H[{0, -1, -1, 0, 0}, x] - 64*H[{0, -1, -1, 1, 0}, x] - 
    16*H[{0, -1, 0, -1, 0}, x] - 56*H[{0, -1, 0, 0, 0}, x] - 
    32*H[{0, -1, 0, 1, 0}, x] - 64*H[{0, -1, 1, -1, 0}, x] - 
    32*H[{0, -1, 1, 0, 0}, x] - 128*H[{0, -1, 1, 1, 0}, x] - 
    48*H[{0, 0, -1, -1, 0}, x] - 24*H[{0, 0, -1, 0, 0}, x] - 
    96*H[{0, 0, -1, 1, 0}, x] - 104*H[{0, 0, 0, -1, 0}, x] - 
    204*H[{0, 0, 0, 0, 0}, x] - 208*H[{0, 0, 0, 1, 0}, x] - 
    96*H[{0, 0, 1, -1, 0}, x] - 208*H[{0, 0, 1, 0, 0}, x] - 
    192*H[{0, 0, 1, 1, 0}, x] - 64*H[{0, 1, -1, -1, 0}, x] - 
    32*H[{0, 1, -1, 0, 0}, x] - 128*H[{0, 1, -1, 1, 0}, x] - 
    96*H[{0, 1, 0, -1, 0}, x] - 208*H[{0, 1, 0, 0, 0}, x] - 
    192*H[{0, 1, 0, 1, 0}, x] - 128*H[{0, 1, 1, -1, 0}, x] - 
    192*H[{0, 1, 1, 0, 0}, x] - 256*H[{0, 1, 1, 1, 0}, x] - 
    64*H[{1, 0, -1, -1, 0}, x] - 32*H[{1, 0, -1, 0, 0}, x] - 
    128*H[{1, 0, -1, 1, 0}, x] - 96*H[{1, 0, 0, -1, 0}, x] - 
    208*H[{1, 0, 0, 0, 0}, x] - 192*H[{1, 0, 0, 1, 0}, x] - 
    128*H[{1, 0, 1, -1, 0}, x] - 192*H[{1, 0, 1, 0, 0}, x] - 
    256*H[{1, 0, 1, 1, 0}, x] - 128*H[{1, 1, 0, -1, 0}, x] - 
    192*H[{1, 1, 0, 0, 0}, x] - 256*H[{1, 1, 0, 1, 0}, x] - 
    256*H[{1, 1, 1, 0, 0}, x] + 128*H[{0, -1}, x]*Zeta[3] + 
    132*H[{0, 0}, x]*Zeta[3] + 32*H[{0, 1}, x]*Zeta[3] + 
    32*H[{1, 0}, x]*Zeta[3] - 448*H[{1, 1}, x]*Zeta[3] + 
    (4585*Pi^2*Zeta[3] + 32076*Zeta[5])/60), 
 -(eps^2*Pi^2)/9 - (337*eps^4*Pi^4)/540 + (14*eps^3*Zeta[3])/3 + 
  (5*eps^5*(59*Pi^2*Zeta[3] + 600*Zeta[5]))/18, 
 -(eps*H[{0}, x])/3 + eps^2*(-Pi^2/6 - 2*H[{-1, 0}, x] + H[{0, 0}, x]) + 
  eps^3*(-(Pi^2*H[{-1}, x]) - (7*Pi^2*H[{0}, x])/12 - 12*H[{-1, -1, 0}, x] + 
    6*H[{-1, 0, 0}, x] + 6*H[{0, -1, 0}, x] - 3*H[{0, 0, 0}, x] + 
    6*Zeta[3]) + eps^4*((-23*Pi^4)/30 - 6*Pi^2*H[{-1, -1}, x] - 
    (7*Pi^2*H[{-1, 0}, x])/2 + 3*Pi^2*H[{0, -1}, x] + 
    (7*Pi^2*H[{0, 0}, x])/4 - 72*H[{-1, -1, -1, 0}, x] + 
    36*H[{-1, -1, 0, 0}, x] + 36*H[{-1, 0, -1, 0}, x] - 
    18*H[{-1, 0, 0, 0}, x] + 36*H[{0, -1, -1, 0}, x] - 
    18*H[{0, -1, 0, 0}, x] - 18*H[{0, 0, -1, 0}, x] + 9*H[{0, 0, 0, 0}, x] + 
    36*H[{-1}, x]*Zeta[3] + (11*H[{0}, x]*Zeta[3])/3) + 
  eps^5*((-23*Pi^4*H[{-1}, x])/5 - (1003*Pi^4*H[{0}, x])/1440 - 
    36*Pi^2*H[{-1, -1, -1}, x] - 21*Pi^2*H[{-1, -1, 0}, x] + 
    18*Pi^2*H[{-1, 0, -1}, x] + (21*Pi^2*H[{-1, 0, 0}, x])/2 + 
    18*Pi^2*H[{0, -1, -1}, x] + (21*Pi^2*H[{0, -1, 0}, x])/2 - 
    9*Pi^2*H[{0, 0, -1}, x] - (21*Pi^2*H[{0, 0, 0}, x])/4 - 
    432*H[{-1, -1, -1, -1, 0}, x] + 216*H[{-1, -1, -1, 0, 0}, x] + 
    216*H[{-1, -1, 0, -1, 0}, x] - 108*H[{-1, -1, 0, 0, 0}, x] + 
    216*H[{-1, 0, -1, -1, 0}, x] - 108*H[{-1, 0, -1, 0, 0}, x] - 
    108*H[{-1, 0, 0, -1, 0}, x] + 54*H[{-1, 0, 0, 0, 0}, x] + 
    216*H[{0, -1, -1, -1, 0}, x] - 108*H[{0, -1, -1, 0, 0}, x] - 
    108*H[{0, -1, 0, -1, 0}, x] + 54*H[{0, -1, 0, 0, 0}, x] - 
    108*H[{0, 0, -1, -1, 0}, x] + 54*H[{0, 0, -1, 0, 0}, x] + 
    54*H[{0, 0, 0, -1, 0}, x] - 27*H[{0, 0, 0, 0, 0}, x] + 
    216*H[{-1, -1}, x]*Zeta[3] + 22*H[{-1, 0}, x]*Zeta[3] - 
    108*H[{0, -1}, x]*Zeta[3] - 11*H[{0, 0}, x]*Zeta[3] + 
    (2*(32*Pi^2*Zeta[3] + 243*Zeta[5]))/3), (-2*eps^2*H[{0, 0}, x])/3 + 
  eps^3*((-5*Pi^2*H[{0}, x])/18 - 4*H[{-1, 0, 0}, x] - 
    (2*H[{0, -1, 0}, x])/3 + (5*H[{0, 0, 0}, x])/3 - (4*H[{0, 1, 0}, x])/3 - 
    (2*Zeta[3])/3) + eps^4*((-47*Pi^4)/1080 - (5*Pi^2*H[{-1, 0}, x])/3 - 
    (4*Pi^2*H[{0, -1}, x])/9 - (14*Pi^2*H[{0, 0}, x])/9 - 
    (8*Pi^2*H[{0, 1}, x])/9 - 24*H[{-1, -1, 0, 0}, x] - 
    4*H[{-1, 0, -1, 0}, x] + 10*H[{-1, 0, 0, 0}, x] - 8*H[{-1, 0, 1, 0}, x] + 
    (16*H[{0, -1, -1, 0}, x])/3 + (20*H[{0, -1, 0, 0}, x])/3 - 
    (16*H[{0, -1, 1, 0}, x])/3 - (10*H[{0, 0, -1, 0}, x])/3 - 
    (23*H[{0, 0, 0, 0}, x])/3 + (16*H[{0, 0, 1, 0}, x])/3 - 
    (16*H[{0, 1, -1, 0}, x])/3 + (4*H[{0, 1, 0, 0}, x])/3 - 
    (8*H[{0, 1, 1, 0}, x])/3 - 4*H[{-1}, x]*Zeta[3] + 
    (14*H[{0}, x]*Zeta[3])/3) + eps^5*((-47*Pi^4*H[{-1}, x])/180 - 
    (11*Pi^4*H[{0}, x])/9 - 10*Pi^2*H[{-1, -1, 0}, x] - 
    (8*Pi^2*H[{-1, 0, -1}, x])/3 - (28*Pi^2*H[{-1, 0, 0}, x])/3 - 
    (16*Pi^2*H[{-1, 0, 1}, x])/3 + (14*Pi^2*H[{0, -1, -1}, x])/9 + 
    (5*Pi^2*H[{0, -1, 0}, x])/18 - (32*Pi^2*H[{0, -1, 1}, x])/9 - 
    (11*Pi^2*H[{0, 0, -1}, x])/9 + (65*Pi^2*H[{0, 0, 0}, x])/36 + 
    (32*Pi^2*H[{0, 0, 1}, x])/9 - (32*Pi^2*H[{0, 1, -1}, x])/9 - 
    (31*Pi^2*H[{0, 1, 0}, x])/9 - (16*Pi^2*H[{0, 1, 1}, x])/9 - 
    144*H[{-1, -1, -1, 0, 0}, x] - 24*H[{-1, -1, 0, -1, 0}, x] + 
    60*H[{-1, -1, 0, 0, 0}, x] - 48*H[{-1, -1, 0, 1, 0}, x] + 
    32*H[{-1, 0, -1, -1, 0}, x] + 40*H[{-1, 0, -1, 0, 0}, x] - 
    32*H[{-1, 0, -1, 1, 0}, x] - 20*H[{-1, 0, 0, -1, 0}, x] - 
    46*H[{-1, 0, 0, 0, 0}, x] + 32*H[{-1, 0, 0, 1, 0}, x] - 
    32*H[{-1, 0, 1, -1, 0}, x] + 8*H[{-1, 0, 1, 0, 0}, x] - 
    16*H[{-1, 0, 1, 1, 0}, x] + (184*H[{0, -1, -1, -1, 0}, x])/3 + 
    (92*H[{0, -1, -1, 0, 0}, x])/3 - (64*H[{0, -1, -1, 1, 0}, x])/3 - 
    (88*H[{0, -1, 0, -1, 0}, x])/3 - (68*H[{0, -1, 0, 0, 0}, x])/3 + 
    (88*H[{0, -1, 0, 1, 0}, x])/3 - (64*H[{0, -1, 1, -1, 0}, x])/3 + 
    (16*H[{0, -1, 1, 0, 0}, x])/3 - (32*H[{0, -1, 1, 1, 0}, x])/3 - 
    (172*H[{0, 0, -1, -1, 0}, x])/3 - (26*H[{0, 0, -1, 0, 0}, x])/3 + 
    (64*H[{0, 0, -1, 1, 0}, x])/3 + (46*H[{0, 0, 0, -1, 0}, x])/3 + 
    (65*H[{0, 0, 0, 0, 0}, x])/3 - (88*H[{0, 0, 0, 1, 0}, x])/3 + 
    (64*H[{0, 0, 1, -1, 0}, x])/3 - (40*H[{0, 0, 1, 0, 0}, x])/3 + 
    (32*H[{0, 0, 1, 1, 0}, x])/3 - (64*H[{0, 1, -1, -1, 0}, x])/3 + 
    (16*H[{0, 1, -1, 0, 0}, x])/3 - (32*H[{0, 1, -1, 1, 0}, x])/3 + 
    (16*H[{0, 1, 0, -1, 0}, x])/3 - (16*H[{0, 1, 0, 0, 0}, x])/3 + 
    (8*H[{0, 1, 0, 1, 0}, x])/3 - (32*H[{0, 1, 1, -1, 0}, x])/3 + 
    (8*H[{0, 1, 1, 0, 0}, x])/3 - (16*H[{0, 1, 1, 1, 0}, x])/3 - 
    24*H[{-1, -1}, x]*Zeta[3] + 28*H[{-1, 0}, x]*Zeta[3] + 
    (8*H[{0, -1}, x]*Zeta[3])/3 + (44*H[{0, 0}, x]*Zeta[3])/3 + 
    (64*H[{0, 1}, x]*Zeta[3])/3 + (-19*Pi^2*Zeta[3] - 198*Zeta[5])/18), 
 -(eps*H[{0}, x])/2 + eps^2*(-Pi^2/12 - H[{-1, 0}, x] + H[{0, 0}, x]/2) + 
  eps^3*(-(Pi^2*H[{-1}, x])/6 - (37*Pi^2*H[{0}, x])/24 - 
    2*H[{-1, -1, 0}, x] + H[{-1, 0, 0}, x] + H[{0, -1, 0}, x] - 
    (9*H[{0, 0, 0}, x])/2 + Zeta[3]) + 
  eps^4*((-157*Pi^4)/360 - (Pi^2*H[{-1, -1}, x])/3 - 
    (37*Pi^2*H[{-1, 0}, x])/12 + (Pi^2*H[{0, -1}, x])/6 - 
    (5*Pi^2*H[{0, 0}, x])/8 - 4*H[{-1, -1, -1, 0}, x] + 
    2*H[{-1, -1, 0, 0}, x] + 2*H[{-1, 0, -1, 0}, x] - 9*H[{-1, 0, 0, 0}, x] + 
    2*H[{0, -1, -1, 0}, x] - 13*H[{0, -1, 0, 0}, x] - 
    11*H[{0, 0, -1, 0}, x] + (19*H[{0, 0, 0, 0}, x])/2 - 
    8*H[{0, 0, 1, 0}, x] - 4*H[{0, 1, 0, 0}, x] + 2*H[{-1}, x]*Zeta[3] + 
    (33*H[{0}, x]*Zeta[3])/2) + eps^5*((-157*Pi^4*H[{-1}, x])/180 - 
    (2333*Pi^4*H[{0}, x])/576 - (2*Pi^2*H[{-1, -1, -1}, x])/3 - 
    (37*Pi^2*H[{-1, -1, 0}, x])/6 + (Pi^2*H[{-1, 0, -1}, x])/3 - 
    (5*Pi^2*H[{-1, 0, 0}, x])/4 + (Pi^2*H[{0, -1, -1}, x])/3 - 
    (23*Pi^2*H[{0, -1, 0}, x])/12 - (41*Pi^2*H[{0, 0, -1}, x])/6 - 
    (253*Pi^2*H[{0, 0, 0}, x])/24 - (16*Pi^2*H[{0, 0, 1}, x])/3 - 
    (8*Pi^2*H[{0, 1, 0}, x])/3 - 8*H[{-1, -1, -1, -1, 0}, x] + 
    4*H[{-1, -1, -1, 0, 0}, x] + 4*H[{-1, -1, 0, -1, 0}, x] - 
    18*H[{-1, -1, 0, 0, 0}, x] + 4*H[{-1, 0, -1, -1, 0}, x] - 
    26*H[{-1, 0, -1, 0, 0}, x] - 22*H[{-1, 0, 0, -1, 0}, x] + 
    19*H[{-1, 0, 0, 0, 0}, x] - 16*H[{-1, 0, 0, 1, 0}, x] - 
    8*H[{-1, 0, 1, 0, 0}, x] + 4*H[{0, -1, -1, -1, 0}, x] - 
    74*H[{0, -1, -1, 0, 0}, x] - 14*H[{0, -1, 0, -1, 0}, x] + 
    39*H[{0, -1, 0, 0, 0}, x] - 24*H[{0, -1, 0, 1, 0}, x] - 
    18*H[{0, 0, -1, -1, 0}, x] + 41*H[{0, 0, -1, 0, 0}, x] - 
    32*H[{0, 0, -1, 1, 0}, x] + H[{0, 0, 0, -1, 0}, x] - 
    (81*H[{0, 0, 0, 0, 0}, x])/2 + 24*H[{0, 0, 0, 1, 0}, x] - 
    32*H[{0, 0, 1, -1, 0}, x] + 8*H[{0, 0, 1, 0, 0}, x] - 
    16*H[{0, 0, 1, 1, 0}, x] - 16*H[{0, 1, 0, -1, 0}, x] - 
    8*H[{0, 1, 0, 1, 0}, x] - 8*H[{0, 1, 1, 0, 0}, x] + 
    4*H[{-1, -1}, x]*Zeta[3] + 33*H[{-1, 0}, x]*Zeta[3] - 
    14*H[{0, -1}, x]*Zeta[3] + (27*H[{0, 0}, x]*Zeta[3])/2 - 
    32*H[{0, 1}, x]*Zeta[3] + 4*(Pi^2*Zeta[3] + 6*Zeta[5])), 
 (-2*eps^2*H[{0, 0}, x])/3 + eps^3*((-7*Pi^2*H[{0}, x])/18 - 
    4*H[{-1, 0, 0}, x] + (2*H[{0, -1, 0}, x])/3 + H[{0, 0, 0}, x]/3 - 
    (8*H[{0, 1, 0}, x])/3 - (4*Zeta[3])/3) + 
  eps^4*((-37*Pi^4)/540 - (7*Pi^2*H[{-1, 0}, x])/3 + 
    (5*Pi^2*H[{0, -1}, x])/9 - (43*Pi^2*H[{0, 0}, x])/18 - 
    (20*Pi^2*H[{0, 1}, x])/9 - 24*H[{-1, -1, 0, 0}, x] + 
    4*H[{-1, 0, -1, 0}, x] + 2*H[{-1, 0, 0, 0}, x] - 16*H[{-1, 0, 1, 0}, x] + 
    (52*H[{0, -1, -1, 0}, x])/3 + (2*H[{0, -1, 0, 0}, x])/3 - 
    (16*H[{0, -1, 1, 0}, x])/3 - (40*H[{0, 0, -1, 0}, x])/3 - 
    (26*H[{0, 0, 0, 0}, x])/3 + (16*H[{0, 0, 1, 0}, x])/3 - 
    (16*H[{0, 1, -1, 0}, x])/3 - (8*H[{0, 1, 0, 0}, x])/3 - 
    (32*H[{0, 1, 1, 0}, x])/3 - 8*H[{-1}, x]*Zeta[3] + 
    (14*H[{0}, x]*Zeta[3])/3) + eps^5*((-37*Pi^4*H[{-1}, x])/90 - 
    (119*Pi^4*H[{0}, x])/60 - 14*Pi^2*H[{-1, -1, 0}, x] + 
    (10*Pi^2*H[{-1, 0, -1}, x])/3 - (43*Pi^2*H[{-1, 0, 0}, x])/3 - 
    (40*Pi^2*H[{-1, 0, 1}, x])/3 + (94*Pi^2*H[{0, -1, -1}, x])/9 + 
    (31*Pi^2*H[{0, -1, 0}, x])/18 - (40*Pi^2*H[{0, -1, 1}, x])/9 - 
    (82*Pi^2*H[{0, 0, -1}, x])/9 - (167*Pi^2*H[{0, 0, 0}, x])/36 + 
    (40*Pi^2*H[{0, 0, 1}, x])/9 - (40*Pi^2*H[{0, 1, -1}, x])/9 - 
    (98*Pi^2*H[{0, 1, 0}, x])/9 - (80*Pi^2*H[{0, 1, 1}, x])/9 - 
    144*H[{-1, -1, -1, 0, 0}, x] + 24*H[{-1, -1, 0, -1, 0}, x] + 
    12*H[{-1, -1, 0, 0, 0}, x] - 96*H[{-1, -1, 0, 1, 0}, x] + 
    104*H[{-1, 0, -1, -1, 0}, x] + 4*H[{-1, 0, -1, 0, 0}, x] - 
    32*H[{-1, 0, -1, 1, 0}, x] - 80*H[{-1, 0, 0, -1, 0}, x] - 
    52*H[{-1, 0, 0, 0, 0}, x] + 32*H[{-1, 0, 0, 1, 0}, x] - 
    32*H[{-1, 0, 1, -1, 0}, x] - 16*H[{-1, 0, 1, 0, 0}, x] - 
    64*H[{-1, 0, 1, 1, 0}, x] + (440*H[{0, -1, -1, -1, 0}, x])/3 - 
    (20*H[{0, -1, -1, 0, 0}, x])/3 - (32*H[{0, -1, -1, 1, 0}, x])/3 - 
    (272*H[{0, -1, 0, -1, 0}, x])/3 - (28*H[{0, -1, 0, 0, 0}, x])/3 + 
    (128*H[{0, -1, 0, 1, 0}, x])/3 - (32*H[{0, -1, 1, -1, 0}, x])/3 - 
    (16*H[{0, -1, 1, 0, 0}, x])/3 - (64*H[{0, -1, 1, 1, 0}, x])/3 - 
    (392*H[{0, 0, -1, -1, 0}, x])/3 + (32*H[{0, 0, -1, 0, 0}, x])/3 + 
    (32*H[{0, 0, -1, 1, 0}, x])/3 + (194*H[{0, 0, 0, -1, 0}, x])/3 - 
    (11*H[{0, 0, 0, 0, 0}, x])/3 - (200*H[{0, 0, 0, 1, 0}, x])/3 + 
    (32*H[{0, 0, 1, -1, 0}, x])/3 - (80*H[{0, 0, 1, 0, 0}, x])/3 + 
    (64*H[{0, 0, 1, 1, 0}, x])/3 - (32*H[{0, 1, -1, -1, 0}, x])/3 - 
    (16*H[{0, 1, -1, 0, 0}, x])/3 - (64*H[{0, 1, -1, 1, 0}, x])/3 - 
    (16*H[{0, 1, 0, -1, 0}, x])/3 - (56*H[{0, 1, 0, 0, 0}, x])/3 - 
    (32*H[{0, 1, 0, 1, 0}, x])/3 - (64*H[{0, 1, 1, -1, 0}, x])/3 - 
    (32*H[{0, 1, 1, 0, 0}, x])/3 - (128*H[{0, 1, 1, 1, 0}, x])/3 - 
    48*H[{-1, -1}, x]*Zeta[3] + 28*H[{-1, 0}, x]*Zeta[3] - 
    (92*H[{0, -1}, x]*Zeta[3])/3 + 18*H[{0, 0}, x]*Zeta[3] + 
    (128*H[{0, 1}, x]*Zeta[3])/3 + (-13*Pi^2*Zeta[3] - 432*Zeta[5])/9), 
 -(eps*H[{0}, x])/2 + eps^2*(-Pi^2/6 - 2*H[{-1, 0}, x] + H[{0, 0}, x]) + 
  eps^3*((-2*Pi^2*H[{-1}, x])/3 - (31*Pi^2*H[{0}, x])/24 - 
    8*H[{-1, -1, 0}, x] + 4*H[{-1, 0, 0}, x] + 4*H[{0, -1, 0}, x] - 
    6*H[{0, 0, 0}, x] + 4*Zeta[3]) + 
  eps^4*((-139*Pi^4)/180 - (8*Pi^2*H[{-1, -1}, x])/3 - 
    (31*Pi^2*H[{-1, 0}, x])/6 + (4*Pi^2*H[{0, -1}, x])/3 - 
    (Pi^2*H[{0, 0}, x])/4 - 32*H[{-1, -1, -1, 0}, x] + 
    16*H[{-1, -1, 0, 0}, x] + 16*H[{-1, 0, -1, 0}, x] - 
    24*H[{-1, 0, 0, 0}, x] + 16*H[{0, -1, -1, 0}, x] - 
    20*H[{0, -1, 0, 0}, x] - 10*H[{0, 0, -1, 0}, x] + 7*H[{0, 0, 0, 0}, x] - 
    16*H[{0, 0, 1, 0}, x] - 8*H[{0, 1, 0, 0}, x] + 16*H[{-1}, x]*Zeta[3] + 
    (19*H[{0}, x]*Zeta[3])/2) + eps^5*((-139*Pi^4*H[{-1}, x])/45 - 
    (1901*Pi^4*H[{0}, x])/576 - (32*Pi^2*H[{-1, -1, -1}, x])/3 - 
    (62*Pi^2*H[{-1, -1, 0}, x])/3 + (16*Pi^2*H[{-1, 0, -1}, x])/3 - 
    Pi^2*H[{-1, 0, 0}, x] + (16*Pi^2*H[{0, -1, -1}, x])/3 + 
    (10*Pi^2*H[{0, -1, 0}, x])/3 - (13*Pi^2*H[{0, 0, -1}, x])/3 - 
    (109*Pi^2*H[{0, 0, 0}, x])/6 - (40*Pi^2*H[{0, 0, 1}, x])/3 - 
    (20*Pi^2*H[{0, 1, 0}, x])/3 - 128*H[{-1, -1, -1, -1, 0}, x] + 
    64*H[{-1, -1, -1, 0, 0}, x] + 64*H[{-1, -1, 0, -1, 0}, x] - 
    96*H[{-1, -1, 0, 0, 0}, x] + 64*H[{-1, 0, -1, -1, 0}, x] - 
    80*H[{-1, 0, -1, 0, 0}, x] - 40*H[{-1, 0, 0, -1, 0}, x] + 
    28*H[{-1, 0, 0, 0, 0}, x] - 64*H[{-1, 0, 0, 1, 0}, x] - 
    32*H[{-1, 0, 1, 0, 0}, x] + 64*H[{0, -1, -1, -1, 0}, x] - 
    104*H[{0, -1, -1, 0, 0}, x] - 20*H[{0, -1, 0, -1, 0}, x] + 
    54*H[{0, -1, 0, 0, 0}, x] - 48*H[{0, -1, 0, 1, 0}, x] + 
    12*H[{0, 0, -1, -1, 0}, x] + 38*H[{0, 0, -1, 0, 0}, x] - 
    32*H[{0, 0, -1, 1, 0}, x] - 32*H[{0, 0, 0, -1, 0}, x] - 
    66*H[{0, 0, 0, 0, 0}, x] + 24*H[{0, 0, 0, 1, 0}, x] - 
    32*H[{0, 0, 1, -1, 0}, x] - 16*H[{0, 0, 1, 0, 0}, x] - 
    64*H[{0, 0, 1, 1, 0}, x] - 16*H[{0, 1, 0, -1, 0}, x] - 
    24*H[{0, 1, 0, 0, 0}, x] - 32*H[{0, 1, 0, 1, 0}, x] - 
    32*H[{0, 1, 1, 0, 0}, x] + 64*H[{-1, -1}, x]*Zeta[3] + 
    38*H[{-1, 0}, x]*Zeta[3] - 56*H[{0, -1}, x]*Zeta[3] - 
    H[{0, 0}, x]*Zeta[3] - 56*H[{0, 1}, x]*Zeta[3] + 
    (91*Pi^2*Zeta[3] + 360*Zeta[5])/6), -(eps*H[{0}, x])/2 + 
  eps^2*(-Pi^2/4 - H[{-1, 0}, x] - H[{1, 0}, x]) + 
  eps^3*(-(Pi^2*H[{-1}, x])/2 - (13*Pi^2*H[{0}, x])/8 - (Pi^2*H[{1}, x])/2 - 
    2*H[{-1, -1, 0}, x] - 2*H[{-1, 1, 0}, x] - 5*H[{0, 0, 0}, x] - 
    2*H[{1, -1, 0}, x] - 2*H[{1, 1, 0}, x] + (7*Zeta[3])/2) + 
  eps^4*((-283*Pi^4)/240 - Pi^2*H[{-1, -1}, x] - (13*Pi^2*H[{-1, 0}, x])/4 - 
    Pi^2*H[{-1, 1}, x] - (7*Pi^2*H[{0, 0}, x])/2 - Pi^2*H[{1, -1}, x] - 
    (13*Pi^2*H[{1, 0}, x])/4 - Pi^2*H[{1, 1}, x] - 4*H[{-1, -1, -1, 0}, x] - 
    4*H[{-1, -1, 1, 0}, x] - 10*H[{-1, 0, 0, 0}, x] - 
    4*H[{-1, 1, -1, 0}, x] - 4*H[{-1, 1, 1, 0}, x] - 8*H[{0, -1, 0, 0}, x] - 
    6*H[{0, 0, -1, 0}, x] - 9*H[{0, 0, 0, 0}, x] - 18*H[{0, 0, 1, 0}, x] - 
    14*H[{0, 1, 0, 0}, x] - 4*H[{1, -1, -1, 0}, x] - 4*H[{1, -1, 1, 0}, x] - 
    10*H[{1, 0, 0, 0}, x] - 4*H[{1, 1, -1, 0}, x] - 4*H[{1, 1, 1, 0}, x] + 
    7*H[{-1}, x]*Zeta[3] + (21*H[{0}, x]*Zeta[3])/2 + 7*H[{1}, x]*Zeta[3]) + 
  eps^5*((-283*Pi^4*H[{-1}, x])/120 - (14201*Pi^4*H[{0}, x])/2880 - 
    (283*Pi^4*H[{1}, x])/120 - 2*Pi^2*H[{-1, -1, -1}, x] - 
    (13*Pi^2*H[{-1, -1, 0}, x])/2 - 2*Pi^2*H[{-1, -1, 1}, x] - 
    7*Pi^2*H[{-1, 0, 0}, x] - 2*Pi^2*H[{-1, 1, -1}, x] - 
    (13*Pi^2*H[{-1, 1, 0}, x])/2 - 2*Pi^2*H[{-1, 1, 1}, x] - 
    (14*Pi^2*H[{0, -1, 0}, x])/3 - (13*Pi^2*H[{0, 0, -1}, x])/3 - 
    (95*Pi^2*H[{0, 0, 0}, x])/4 - (41*Pi^2*H[{0, 0, 1}, x])/3 - 
    (31*Pi^2*H[{0, 1, 0}, x])/3 - 2*Pi^2*H[{1, -1, -1}, x] - 
    (13*Pi^2*H[{1, -1, 0}, x])/2 - 2*Pi^2*H[{1, -1, 1}, x] - 
    7*Pi^2*H[{1, 0, 0}, x] - 2*Pi^2*H[{1, 1, -1}, x] - 
    (13*Pi^2*H[{1, 1, 0}, x])/2 - 2*Pi^2*H[{1, 1, 1}, x] - 
    8*H[{-1, -1, -1, -1, 0}, x] - 8*H[{-1, -1, -1, 1, 0}, x] - 
    20*H[{-1, -1, 0, 0, 0}, x] - 8*H[{-1, -1, 1, -1, 0}, x] - 
    8*H[{-1, -1, 1, 1, 0}, x] - 16*H[{-1, 0, -1, 0, 0}, x] - 
    12*H[{-1, 0, 0, -1, 0}, x] - 18*H[{-1, 0, 0, 0, 0}, x] - 
    36*H[{-1, 0, 0, 1, 0}, x] - 28*H[{-1, 0, 1, 0, 0}, x] - 
    8*H[{-1, 1, -1, -1, 0}, x] - 8*H[{-1, 1, -1, 1, 0}, x] - 
    20*H[{-1, 1, 0, 0, 0}, x] - 8*H[{-1, 1, 1, -1, 0}, x] - 
    8*H[{-1, 1, 1, 1, 0}, x] - 32*H[{0, -1, -1, 0, 0}, x] + 
    8*H[{0, -1, 0, -1, 0}, x] - 12*H[{0, -1, 0, 0, 0}, x] - 
    32*H[{0, -1, 0, 1, 0}, x] - 16*H[{0, -1, 1, 0, 0}, x] + 
    4*H[{0, 0, -1, -1, 0}, x] - 8*H[{0, 0, -1, 0, 0}, x] - 
    28*H[{0, 0, -1, 1, 0}, x] - 30*H[{0, 0, 0, -1, 0}, x] - 
    59*H[{0, 0, 0, 0, 0}, x] - 30*H[{0, 0, 0, 1, 0}, x] - 
    28*H[{0, 0, 1, -1, 0}, x] - 34*H[{0, 0, 1, 0, 0}, x] - 
    68*H[{0, 0, 1, 1, 0}, x] - 16*H[{0, 1, -1, 0, 0}, x] - 
    20*H[{0, 1, 0, -1, 0}, x] - 30*H[{0, 1, 0, 0, 0}, x] - 
    52*H[{0, 1, 0, 1, 0}, x] - 44*H[{0, 1, 1, 0, 0}, x] - 
    8*H[{1, -1, -1, -1, 0}, x] - 8*H[{1, -1, -1, 1, 0}, x] - 
    20*H[{1, -1, 0, 0, 0}, x] - 8*H[{1, -1, 1, -1, 0}, x] - 
    8*H[{1, -1, 1, 1, 0}, x] - 16*H[{1, 0, -1, 0, 0}, x] - 
    12*H[{1, 0, 0, -1, 0}, x] - 18*H[{1, 0, 0, 0, 0}, x] - 
    36*H[{1, 0, 0, 1, 0}, x] - 28*H[{1, 0, 1, 0, 0}, x] - 
    8*H[{1, 1, -1, -1, 0}, x] - 8*H[{1, 1, -1, 1, 0}, x] - 
    20*H[{1, 1, 0, 0, 0}, x] - 8*H[{1, 1, 1, -1, 0}, x] - 
    8*H[{1, 1, 1, 1, 0}, x] + 14*H[{-1, -1}, x]*Zeta[3] + 
    21*H[{-1, 0}, x]*Zeta[3] + 14*H[{-1, 1}, x]*Zeta[3] - 
    12*H[{0, -1}, x]*Zeta[3] + 20*H[{0, 0}, x]*Zeta[3] - 
    78*H[{0, 1}, x]*Zeta[3] + 14*H[{1, -1}, x]*Zeta[3] + 
    21*H[{1, 0}, x]*Zeta[3] + 14*H[{1, 1}, x]*Zeta[3] + 
    (3*(39*Pi^2*Zeta[3] + 236*Zeta[5]))/8), (-2*eps^2*H[{0, 0}, x])/3 + 
  eps^3*((-7*Pi^2*H[{0}, x])/18 - (8*H[{-1, 0, 0}, x])/3 + 
    (2*H[{0, -1, 0}, x])/3 - H[{0, 0, 0}, x] - (8*H[{0, 1, 0}, x])/3 - 
    (4*H[{1, 0, 0}, x])/3 - Zeta[3]) + 
  eps^4*((-121*Pi^4)/1080 - (14*Pi^2*H[{-1, 0}, x])/9 + 
    (5*Pi^2*H[{0, -1}, x])/9 - 3*Pi^2*H[{0, 0}, x] - 
    (17*Pi^2*H[{0, 1}, x])/9 - (7*Pi^2*H[{1, 0}, x])/9 - 
    (32*H[{-1, -1, 0, 0}, x])/3 + (8*H[{-1, 0, -1, 0}, x])/3 - 
    4*H[{-1, 0, 0, 0}, x] - (32*H[{-1, 0, 1, 0}, x])/3 - 
    (16*H[{-1, 1, 0, 0}, x])/3 + (28*H[{0, -1, -1, 0}, x])/3 - 
    (8*H[{0, -1, 0, 0}, x])/3 - (4*H[{0, -1, 1, 0}, x])/3 - 
    6*H[{0, 0, -1, 0}, x] - (29*H[{0, 0, 0, 0}, x])/3 - 
    2*H[{0, 0, 1, 0}, x] - (4*H[{0, 1, -1, 0}, x])/3 - 
    (10*H[{0, 1, 0, 0}, x])/3 - (32*H[{0, 1, 1, 0}, x])/3 - 
    (16*H[{1, -1, 0, 0}, x])/3 + (4*H[{1, 0, -1, 0}, x])/3 - 
    2*H[{1, 0, 0, 0}, x] - (16*H[{1, 0, 1, 0}, x])/3 - 
    (8*H[{1, 1, 0, 0}, x])/3 - 4*H[{-1}, x]*Zeta[3] + 
    (8*H[{0}, x]*Zeta[3])/3 - 2*H[{1}, x]*Zeta[3]) + 
  eps^5*((-121*Pi^4*H[{-1}, x])/270 - (1129*Pi^4*H[{0}, x])/540 - 
    (121*Pi^4*H[{1}, x])/540 - (56*Pi^2*H[{-1, -1, 0}, x])/9 + 
    (20*Pi^2*H[{-1, 0, -1}, x])/9 - 12*Pi^2*H[{-1, 0, 0}, x] - 
    (68*Pi^2*H[{-1, 0, 1}, x])/9 - (28*Pi^2*H[{-1, 1, 0}, x])/9 + 
    (58*Pi^2*H[{0, -1, -1}, x])/9 - (Pi^2*H[{0, -1, 0}, x])/18 - 
    (10*Pi^2*H[{0, -1, 1}, x])/9 - (13*Pi^2*H[{0, 0, -1}, x])/3 - 
    (383*Pi^2*H[{0, 0, 0}, x])/36 - (5*Pi^2*H[{0, 0, 1}, x])/3 - 
    (10*Pi^2*H[{0, 1, -1}, x])/9 - (103*Pi^2*H[{0, 1, 0}, x])/9 - 
    (74*Pi^2*H[{0, 1, 1}, x])/9 - (28*Pi^2*H[{1, -1, 0}, x])/9 + 
    (10*Pi^2*H[{1, 0, -1}, x])/9 - 6*Pi^2*H[{1, 0, 0}, x] - 
    (34*Pi^2*H[{1, 0, 1}, x])/9 - (14*Pi^2*H[{1, 1, 0}, x])/9 - 
    (128*H[{-1, -1, -1, 0, 0}, x])/3 + (32*H[{-1, -1, 0, -1, 0}, x])/3 - 
    16*H[{-1, -1, 0, 0, 0}, x] - (128*H[{-1, -1, 0, 1, 0}, x])/3 - 
    (64*H[{-1, -1, 1, 0, 0}, x])/3 + (112*H[{-1, 0, -1, -1, 0}, x])/3 - 
    (32*H[{-1, 0, -1, 0, 0}, x])/3 - (16*H[{-1, 0, -1, 1, 0}, x])/3 - 
    24*H[{-1, 0, 0, -1, 0}, x] - (116*H[{-1, 0, 0, 0, 0}, x])/3 - 
    8*H[{-1, 0, 0, 1, 0}, x] - (16*H[{-1, 0, 1, -1, 0}, x])/3 - 
    (40*H[{-1, 0, 1, 0, 0}, x])/3 - (128*H[{-1, 0, 1, 1, 0}, x])/3 - 
    (64*H[{-1, 1, -1, 0, 0}, x])/3 + (16*H[{-1, 1, 0, -1, 0}, x])/3 - 
    8*H[{-1, 1, 0, 0, 0}, x] - (64*H[{-1, 1, 0, 1, 0}, x])/3 - 
    (32*H[{-1, 1, 1, 0, 0}, x])/3 + (152*H[{0, -1, -1, -1, 0}, x])/3 - 
    8*H[{0, -1, -1, 0, 0}, x] + (40*H[{0, -1, -1, 1, 0}, x])/3 - 
    (64*H[{0, -1, 0, -1, 0}, x])/3 - (28*H[{0, -1, 0, 0, 0}, x])/3 - 
    (8*H[{0, -1, 0, 1, 0}, x])/3 + (40*H[{0, -1, 1, -1, 0}, x])/3 - 
    8*H[{0, -1, 1, 0, 0}, x] - (40*H[{0, -1, 1, 1, 0}, x])/3 - 
    28*H[{0, 0, -1, -1, 0}, x] - (32*H[{0, 0, -1, 0, 0}, x])/3 - 
    12*H[{0, 0, -1, 1, 0}, x] + (2*H[{0, 0, 0, -1, 0}, x])/3 - 
    29*H[{0, 0, 0, 0, 0}, x] - (134*H[{0, 0, 0, 1, 0}, x])/3 - 
    12*H[{0, 0, 1, -1, 0}, x] - (106*H[{0, 0, 1, 0, 0}, x])/3 - 
    4*H[{0, 0, 1, 1, 0}, x] + (40*H[{0, 1, -1, -1, 0}, x])/3 - 
    8*H[{0, 1, -1, 0, 0}, x] - (40*H[{0, 1, -1, 1, 0}, x])/3 - 
    (44*H[{0, 1, 0, -1, 0}, x])/3 - (86*H[{0, 1, 0, 0, 0}, x])/3 - 
    (28*H[{0, 1, 0, 1, 0}, x])/3 - (40*H[{0, 1, 1, -1, 0}, x])/3 - 
    12*H[{0, 1, 1, 0, 0}, x] - (128*H[{0, 1, 1, 1, 0}, x])/3 - 
    (64*H[{1, -1, -1, 0, 0}, x])/3 + (16*H[{1, -1, 0, -1, 0}, x])/3 - 
    8*H[{1, -1, 0, 0, 0}, x] - (64*H[{1, -1, 0, 1, 0}, x])/3 - 
    (32*H[{1, -1, 1, 0, 0}, x])/3 + (56*H[{1, 0, -1, -1, 0}, x])/3 - 
    (16*H[{1, 0, -1, 0, 0}, x])/3 - (8*H[{1, 0, -1, 1, 0}, x])/3 - 
    12*H[{1, 0, 0, -1, 0}, x] - (58*H[{1, 0, 0, 0, 0}, x])/3 - 
    4*H[{1, 0, 0, 1, 0}, x] - (8*H[{1, 0, 1, -1, 0}, x])/3 - 
    (20*H[{1, 0, 1, 0, 0}, x])/3 - (64*H[{1, 0, 1, 1, 0}, x])/3 - 
    (32*H[{1, 1, -1, 0, 0}, x])/3 + (8*H[{1, 1, 0, -1, 0}, x])/3 - 
    4*H[{1, 1, 0, 0, 0}, x] - (32*H[{1, 1, 0, 1, 0}, x])/3 - 
    (16*H[{1, 1, 1, 0, 0}, x])/3 - 16*H[{-1, -1}, x]*Zeta[3] + 
    (32*H[{-1, 0}, x]*Zeta[3])/3 - 8*H[{-1, 1}, x]*Zeta[3] - 
    (74*H[{0, -1}, x]*Zeta[3])/3 + (52*H[{0, 0}, x]*Zeta[3])/3 + 
    (80*H[{0, 1}, x]*Zeta[3])/3 - 8*H[{1, -1}, x]*Zeta[3] + 
    (16*H[{1, 0}, x]*Zeta[3])/3 - 4*H[{1, 1}, x]*Zeta[3] + 
    (-61*Pi^2*Zeta[3] - 540*Zeta[5])/36), 
 eps^3*((2*Pi^2*H[{0}, x])/9 + (4*H[{0, 0, 0}, x])/3) + 
  eps^4*((11*Pi^4)/135 + (4*Pi^2*H[{-1, 0}, x])/9 + (2*Pi^2*H[{0, 0}, x])/3 - 
    (4*Pi^2*H[{1, 0}, x])/9 + (8*H[{-1, 0, 0, 0}, x])/3 + 
    (8*H[{0, 0, -1, 0}, x])/3 + (2*H[{0, 0, 0, 0}, x])/3 + 
    (16*H[{0, 0, 1, 0}, x])/3 + 4*H[{0, 1, 0, 0}, x] - 
    (8*H[{1, 0, 0, 0}, x])/3 + (4*H[{0}, x]*Zeta[3])/3) + 
  eps^5*((22*Pi^4*H[{-1}, x])/135 + (16*Pi^4*H[{0}, x])/15 - 
    (22*Pi^4*H[{1}, x])/135 + (8*Pi^2*H[{-1, -1, 0}, x])/9 + 
    (4*Pi^2*H[{-1, 0, 0}, x])/3 - (8*Pi^2*H[{-1, 1, 0}, x])/9 - 
    (8*Pi^2*H[{0, -1, 0}, x])/9 + (20*Pi^2*H[{0, 0, -1}, x])/9 + 
    (58*Pi^2*H[{0, 0, 0}, x])/9 + (40*Pi^2*H[{0, 0, 1}, x])/9 + 
    (38*Pi^2*H[{0, 1, 0}, x])/9 - (8*Pi^2*H[{1, -1, 0}, x])/9 - 
    (4*Pi^2*H[{1, 0, 0}, x])/3 + (8*Pi^2*H[{1, 1, 0}, x])/9 + 
    (16*H[{-1, -1, 0, 0, 0}, x])/3 + (16*H[{-1, 0, 0, -1, 0}, x])/3 + 
    (4*H[{-1, 0, 0, 0, 0}, x])/3 + (32*H[{-1, 0, 0, 1, 0}, x])/3 + 
    8*H[{-1, 0, 1, 0, 0}, x] - (16*H[{-1, 1, 0, 0, 0}, x])/3 - 
    (16*H[{0, -1, 0, 0, 0}, x])/3 + (16*H[{0, 0, -1, -1, 0}, x])/3 + 
    (8*H[{0, 0, -1, 0, 0}, x])/3 + (32*H[{0, 0, -1, 1, 0}, x])/3 + 
    (4*H[{0, 0, 0, -1, 0}, x])/3 + 18*H[{0, 0, 0, 0, 0}, x] + 
    (8*H[{0, 0, 0, 1, 0}, x])/3 + (32*H[{0, 0, 1, -1, 0}, x])/3 + 
    (16*H[{0, 0, 1, 0, 0}, x])/3 + (64*H[{0, 0, 1, 1, 0}, x])/3 + 
    8*H[{0, 1, 0, -1, 0}, x] + (52*H[{0, 1, 0, 0, 0}, x])/3 + 
    16*H[{0, 1, 0, 1, 0}, x] + 16*H[{0, 1, 1, 0, 0}, x] - 
    (16*H[{1, -1, 0, 0, 0}, x])/3 - (16*H[{1, 0, 0, -1, 0}, x])/3 - 
    (4*H[{1, 0, 0, 0, 0}, x])/3 - (32*H[{1, 0, 0, 1, 0}, x])/3 - 
    8*H[{1, 0, 1, 0, 0}, x] + (16*H[{1, 1, 0, 0, 0}, x])/3 + 
    (8*H[{-1, 0}, x]*Zeta[3])/3 - 10*H[{0, 0}, x]*Zeta[3] + 
    28*H[{0, 1}, x]*Zeta[3] - (8*H[{1, 0}, x]*Zeta[3])/3 + 
    (2*(4*Pi^2*Zeta[3] + 69*Zeta[5]))/9), 
 -1/12 + eps^2*((-7*Pi^2)/144 + H[{0, 0}, x]/3) + 
  eps^3*((Pi^2*H[{0}, x])/18 + (2*H[{0, -1, 0}, x])/3 - H[{0, 0, 0}, x] + 
    (4*H[{0, 1, 0}, x])/3 + Zeta[3]/4) + 
  eps^4*((5359*Pi^4)/17280 - (4*Pi^2*H[{-1, 0}, x])/9 + 
    (5*Pi^2*H[{0, -1}, x])/9 + (49*Pi^2*H[{0, 0}, x])/36 + 
    (10*Pi^2*H[{0, 1}, x])/9 + (4*Pi^2*H[{1, 0}, x])/9 - 
    (8*H[{-1, 0, 0, 0}, x])/3 + (4*H[{0, -1, -1, 0}, x])/3 + 
    (2*H[{0, -1, 0, 0}, x])/3 + (8*H[{0, -1, 1, 0}, x])/3 - 
    2*H[{0, 0, -1, 0}, x] + (17*H[{0, 0, 0, 0}, x])/3 - 
    4*H[{0, 0, 1, 0}, x] + (8*H[{0, 1, -1, 0}, x])/3 - 
    (8*H[{0, 1, 0, 0}, x])/3 + (16*H[{0, 1, 1, 0}, x])/3 + 
    (8*H[{1, 0, 0, 0}, x])/3 - (20*H[{0}, x]*Zeta[3])/3) + 
  eps^5*((-22*Pi^4*H[{-1}, x])/135 + (13*Pi^4*H[{0}, x])/20 + 
    (22*Pi^4*H[{1}, x])/135 - (8*Pi^2*H[{-1, -1, 0}, x])/9 - 
    (4*Pi^2*H[{-1, 0, 0}, x])/3 + (8*Pi^2*H[{-1, 1, 0}, x])/9 + 
    (10*Pi^2*H[{0, -1, -1}, x])/9 + (89*Pi^2*H[{0, -1, 0}, x])/18 + 
    (20*Pi^2*H[{0, -1, 1}, x])/9 - (5*Pi^2*H[{0, 0, -1}, x])/3 - 
    (17*Pi^2*H[{0, 0, 0}, x])/12 - (10*Pi^2*H[{0, 0, 1}, x])/3 + 
    (20*Pi^2*H[{0, 1, -1}, x])/9 - (Pi^2*H[{0, 1, 0}, x])/9 + 
    (40*Pi^2*H[{0, 1, 1}, x])/9 + (8*Pi^2*H[{1, -1, 0}, x])/9 + 
    (4*Pi^2*H[{1, 0, 0}, x])/3 - (8*Pi^2*H[{1, 1, 0}, x])/9 - 
    (16*H[{-1, -1, 0, 0, 0}, x])/3 - (16*H[{-1, 0, 0, -1, 0}, x])/3 - 
    (4*H[{-1, 0, 0, 0, 0}, x])/3 - (32*H[{-1, 0, 0, 1, 0}, x])/3 - 
    8*H[{-1, 0, 1, 0, 0}, x] + (16*H[{-1, 1, 0, 0, 0}, x])/3 + 
    (8*H[{0, -1, -1, -1, 0}, x])/3 + (4*H[{0, -1, -1, 0, 0}, x])/3 + 
    (16*H[{0, -1, -1, 1, 0}, x])/3 + (4*H[{0, -1, 0, -1, 0}, x])/3 + 
    18*H[{0, -1, 0, 0, 0}, x] + (8*H[{0, -1, 0, 1, 0}, x])/3 + 
    (16*H[{0, -1, 1, -1, 0}, x])/3 + (8*H[{0, -1, 1, 0, 0}, x])/3 + 
    (32*H[{0, -1, 1, 1, 0}, x])/3 - 4*H[{0, 0, -1, -1, 0}, x] - 
    2*H[{0, 0, -1, 0, 0}, x] - 8*H[{0, 0, -1, 1, 0}, x] + 
    (34*H[{0, 0, 0, -1, 0}, x])/3 - (23*H[{0, 0, 0, 0, 0}, x])/3 + 
    (68*H[{0, 0, 0, 1, 0}, x])/3 - 8*H[{0, 0, 1, -1, 0}, x] + 
    16*H[{0, 0, 1, 0, 0}, x] - 16*H[{0, 0, 1, 1, 0}, x] + 
    (16*H[{0, 1, -1, -1, 0}, x])/3 + (8*H[{0, 1, -1, 0, 0}, x])/3 + 
    (32*H[{0, 1, -1, 1, 0}, x])/3 - (16*H[{0, 1, 0, -1, 0}, x])/3 - 
    16*H[{0, 1, 0, 0, 0}, x] - (32*H[{0, 1, 0, 1, 0}, x])/3 + 
    (32*H[{0, 1, 1, -1, 0}, x])/3 - (32*H[{0, 1, 1, 0, 0}, x])/3 + 
    (64*H[{0, 1, 1, 1, 0}, x])/3 + (16*H[{1, -1, 0, 0, 0}, x])/3 + 
    (16*H[{1, 0, 0, -1, 0}, x])/3 + (4*H[{1, 0, 0, 0, 0}, x])/3 + 
    (32*H[{1, 0, 0, 1, 0}, x])/3 + 8*H[{1, 0, 1, 0, 0}, x] - 
    (16*H[{1, 1, 0, 0, 0}, x])/3 - (8*H[{-1, 0}, x]*Zeta[3])/3 - 
    (32*H[{0, -1}, x]*Zeta[3])/3 - H[{0, 0}, x]*Zeta[3] - 
    (148*H[{0, 1}, x]*Zeta[3])/3 + (8*H[{1, 0}, x]*Zeta[3])/3 + 
    (-5495*Pi^2*Zeta[3] - 37524*Zeta[5])/720), 
 eps^3*((2*Pi^2*H[{0}, x])/9 + (4*H[{0, 0, 0}, x])/3) + 
  eps^4*((11*Pi^4)/135 + (4*Pi^2*H[{-1, 0}, x])/9 + (2*Pi^2*H[{0, 0}, x])/3 - 
    (4*Pi^2*H[{1, 0}, x])/9 + (8*H[{-1, 0, 0, 0}, x])/3 + 
    (8*H[{0, 0, -1, 0}, x])/3 + (2*H[{0, 0, 0, 0}, x])/3 + 
    (16*H[{0, 0, 1, 0}, x])/3 + 4*H[{0, 1, 0, 0}, x] - 
    (8*H[{1, 0, 0, 0}, x])/3 + (4*H[{0}, x]*Zeta[3])/3) + 
  eps^5*((22*Pi^4*H[{-1}, x])/135 + (26*Pi^4*H[{0}, x])/27 - 
    (22*Pi^4*H[{1}, x])/135 + (8*Pi^2*H[{-1, -1, 0}, x])/9 + 
    (4*Pi^2*H[{-1, 0, 0}, x])/3 - (8*Pi^2*H[{-1, 1, 0}, x])/9 - 
    (8*Pi^2*H[{0, -1, 0}, x])/9 + (20*Pi^2*H[{0, 0, -1}, x])/9 + 
    (50*Pi^2*H[{0, 0, 0}, x])/9 + (40*Pi^2*H[{0, 0, 1}, x])/9 + 
    (38*Pi^2*H[{0, 1, 0}, x])/9 - (8*Pi^2*H[{1, -1, 0}, x])/9 - 
    (4*Pi^2*H[{1, 0, 0}, x])/3 + (8*Pi^2*H[{1, 1, 0}, x])/9 + 
    (16*H[{-1, -1, 0, 0, 0}, x])/3 + (16*H[{-1, 0, 0, -1, 0}, x])/3 + 
    (4*H[{-1, 0, 0, 0, 0}, x])/3 + (32*H[{-1, 0, 0, 1, 0}, x])/3 + 
    8*H[{-1, 0, 1, 0, 0}, x] - (16*H[{-1, 1, 0, 0, 0}, x])/3 - 
    (16*H[{0, -1, 0, 0, 0}, x])/3 + (16*H[{0, 0, -1, -1, 0}, x])/3 + 
    (8*H[{0, 0, -1, 0, 0}, x])/3 + (32*H[{0, 0, -1, 1, 0}, x])/3 + 
    (4*H[{0, 0, 0, -1, 0}, x])/3 + (38*H[{0, 0, 0, 0, 0}, x])/3 + 
    (8*H[{0, 0, 0, 1, 0}, x])/3 + (32*H[{0, 0, 1, -1, 0}, x])/3 + 
    (16*H[{0, 0, 1, 0, 0}, x])/3 + (64*H[{0, 0, 1, 1, 0}, x])/3 + 
    8*H[{0, 1, 0, -1, 0}, x] + (52*H[{0, 1, 0, 0, 0}, x])/3 + 
    16*H[{0, 1, 0, 1, 0}, x] + 16*H[{0, 1, 1, 0, 0}, x] - 
    (16*H[{1, -1, 0, 0, 0}, x])/3 - (16*H[{1, 0, 0, -1, 0}, x])/3 - 
    (4*H[{1, 0, 0, 0, 0}, x])/3 - (32*H[{1, 0, 0, 1, 0}, x])/3 - 
    8*H[{1, 0, 1, 0, 0}, x] + (16*H[{1, 1, 0, 0, 0}, x])/3 + 
    (8*H[{-1, 0}, x]*Zeta[3])/3 - 10*H[{0, 0}, x]*Zeta[3] + 
    28*H[{0, 1}, x]*Zeta[3] - (8*H[{1, 0}, x]*Zeta[3])/3 + 
    (2*(4*Pi^2*Zeta[3] + 69*Zeta[5]))/9), 
 eps^3*((2*Pi^2*H[{0}, x])/9 + (4*H[{0, 0, 0}, x])/3) + 
  eps^4*((19*Pi^4)/270 + (4*Pi^2*H[{-1, 0}, x])/9 + (4*Pi^2*H[{0, 0}, x])/9 - 
    (4*Pi^2*H[{1, 0}, x])/9 + (8*H[{-1, 0, 0, 0}, x])/3 + 
    (16*H[{0, 0, -1, 0}, x])/3 - 2*H[{0, 0, 0, 0}, x] + 
    (8*H[{0, 0, 1, 0}, x])/3 + 4*H[{0, 1, 0, 0}, x] - 
    (8*H[{1, 0, 0, 0}, x])/3 + 2*H[{0}, x]*Zeta[3]) + 
  eps^5*((19*Pi^4*H[{-1}, x])/135 + (17*Pi^4*H[{0}, x])/18 - 
    (19*Pi^4*H[{1}, x])/135 + (8*Pi^2*H[{-1, -1, 0}, x])/9 + 
    (8*Pi^2*H[{-1, 0, 0}, x])/9 - (8*Pi^2*H[{-1, 1, 0}, x])/9 - 
    (8*Pi^2*H[{0, -1, 0}, x])/9 + (32*Pi^2*H[{0, 0, -1}, x])/9 + 
    (44*Pi^2*H[{0, 0, 0}, x])/9 + (16*Pi^2*H[{0, 0, 1}, x])/9 + 
    (32*Pi^2*H[{0, 1, 0}, x])/9 - (8*Pi^2*H[{1, -1, 0}, x])/9 - 
    (8*Pi^2*H[{1, 0, 0}, x])/9 + (8*Pi^2*H[{1, 1, 0}, x])/9 + 
    (16*H[{-1, -1, 0, 0, 0}, x])/3 + (32*H[{-1, 0, 0, -1, 0}, x])/3 - 
    4*H[{-1, 0, 0, 0, 0}, x] + (16*H[{-1, 0, 0, 1, 0}, x])/3 + 
    8*H[{-1, 0, 1, 0, 0}, x] - (16*H[{-1, 1, 0, 0, 0}, x])/3 - 
    (16*H[{0, -1, 0, 0, 0}, x])/3 + (64*H[{0, 0, -1, -1, 0}, x])/3 - 
    (16*H[{0, 0, -1, 0, 0}, x])/3 + (32*H[{0, 0, -1, 1, 0}, x])/3 - 
    8*H[{0, 0, 0, -1, 0}, x] + (49*H[{0, 0, 0, 0, 0}, x])/3 - 
    4*H[{0, 0, 0, 1, 0}, x] + (32*H[{0, 0, 1, -1, 0}, x])/3 - 
    (14*H[{0, 0, 1, 0, 0}, x])/3 + (16*H[{0, 0, 1, 1, 0}, x])/3 + 
    16*H[{0, 1, 0, -1, 0}, x] + (22*H[{0, 1, 0, 0, 0}, x])/3 + 
    8*H[{0, 1, 0, 1, 0}, x] + 12*H[{0, 1, 1, 0, 0}, x] - 
    (16*H[{1, -1, 0, 0, 0}, x])/3 - (32*H[{1, 0, 0, -1, 0}, x])/3 + 
    4*H[{1, 0, 0, 0, 0}, x] - (16*H[{1, 0, 0, 1, 0}, x])/3 - 
    8*H[{1, 0, 1, 0, 0}, x] + (16*H[{1, 1, 0, 0, 0}, x])/3 + 
    4*H[{-1, 0}, x]*Zeta[3] - (34*H[{0, 0}, x]*Zeta[3])/3 + 
    28*H[{0, 1}, x]*Zeta[3] - 4*H[{1, 0}, x]*Zeta[3] + 
    (10*Pi^2*Zeta[3] + 129*Zeta[5])/9), -(eps*H[{0}, x])/3 + 
  eps^2*((-2*Pi^2)/9 - (4*H[{-1, 0}, x])/3 + H[{0, 0}, x]/3 - 
    (2*H[{1, 0}, x])/3) + eps^3*((-8*Pi^2*H[{-1}, x])/9 - 
    (13*Pi^2*H[{0}, x])/12 - (4*Pi^2*H[{1}, x])/9 - 
    (16*H[{-1, -1, 0}, x])/3 + (4*H[{-1, 0, 0}, x])/3 - 
    (8*H[{-1, 1, 0}, x])/3 + (4*H[{0, -1, 0}, x])/3 - (8*H[{0, 0, 0}, x])/3 + 
    (2*H[{0, 1, 0}, x])/3 - (8*H[{1, -1, 0}, x])/3 + (2*H[{1, 0, 0}, x])/3 - 
    (4*H[{1, 1, 0}, x])/3 + (16*Zeta[3])/3) + 
  eps^4*((-161*Pi^4)/135 - (32*Pi^2*H[{-1, -1}, x])/9 - 
    (35*Pi^2*H[{-1, 0}, x])/9 - (16*Pi^2*H[{-1, 1}, x])/9 + 
    (8*Pi^2*H[{0, -1}, x])/9 - (7*Pi^2*H[{0, 0}, x])/12 + 
    (4*Pi^2*H[{0, 1}, x])/9 - (16*Pi^2*H[{1, -1}, x])/9 - 
    (35*Pi^2*H[{1, 0}, x])/18 - (8*Pi^2*H[{1, 1}, x])/9 - 
    (64*H[{-1, -1, -1, 0}, x])/3 + (16*H[{-1, -1, 0, 0}, x])/3 - 
    (32*H[{-1, -1, 1, 0}, x])/3 + (16*H[{-1, 0, -1, 0}, x])/3 - 
    8*H[{-1, 0, 0, 0}, x] + (8*H[{-1, 0, 1, 0}, x])/3 - 
    (32*H[{-1, 1, -1, 0}, x])/3 + (8*H[{-1, 1, 0, 0}, x])/3 - 
    (16*H[{-1, 1, 1, 0}, x])/3 + (16*H[{0, -1, -1, 0}, x])/3 - 
    (4*H[{0, -1, 0, 0}, x])/3 + (8*H[{0, -1, 1, 0}, x])/3 - 
    (32*H[{0, 0, -1, 0}, x])/3 + H[{0, 0, 0, 0}, x]/3 - 
    (16*H[{0, 0, 1, 0}, x])/3 + (8*H[{0, 1, -1, 0}, x])/3 - 
    (26*H[{0, 1, 0, 0}, x])/3 + (4*H[{0, 1, 1, 0}, x])/3 - 
    (32*H[{1, -1, -1, 0}, x])/3 + (8*H[{1, -1, 0, 0}, x])/3 - 
    (16*H[{1, -1, 1, 0}, x])/3 + (8*H[{1, 0, -1, 0}, x])/3 - 
    4*H[{1, 0, 0, 0}, x] + (4*H[{1, 0, 1, 0}, x])/3 - 
    (16*H[{1, 1, -1, 0}, x])/3 + (4*H[{1, 1, 0, 0}, x])/3 - 
    (8*H[{1, 1, 1, 0}, x])/3 + (64*H[{-1}, x]*Zeta[3])/3 + 
    (25*H[{0}, x]*Zeta[3])/3 + (32*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-601*Pi^4*H[{-1}, x])/135 - (4523*Pi^4*H[{0}, x])/1440 - 
    (649*Pi^4*H[{1}, x])/270 - (128*Pi^2*H[{-1, -1, -1}, x])/9 - 
    (44*Pi^2*H[{-1, -1, 0}, x])/3 - (64*Pi^2*H[{-1, -1, 1}, x])/9 + 
    (32*Pi^2*H[{-1, 0, -1}, x])/9 - (7*Pi^2*H[{-1, 0, 0}, x])/9 + 
    (16*Pi^2*H[{-1, 0, 1}, x])/9 - (64*Pi^2*H[{-1, 1, -1}, x])/9 - 
    (22*Pi^2*H[{-1, 1, 0}, x])/3 - (32*Pi^2*H[{-1, 1, 1}, x])/9 + 
    (32*Pi^2*H[{0, -1, -1}, x])/9 + (11*Pi^2*H[{0, -1, 0}, x])/3 + 
    (16*Pi^2*H[{0, -1, 1}, x])/9 - (64*Pi^2*H[{0, 0, -1}, x])/9 - 
    (34*Pi^2*H[{0, 0, 0}, x])/3 - (32*Pi^2*H[{0, 0, 1}, x])/9 + 
    (16*Pi^2*H[{0, 1, -1}, x])/9 - (25*Pi^2*H[{0, 1, 0}, x])/6 + 
    (8*Pi^2*H[{0, 1, 1}, x])/9 - (64*Pi^2*H[{1, -1, -1}, x])/9 - 
    (22*Pi^2*H[{1, -1, 0}, x])/3 - (32*Pi^2*H[{1, -1, 1}, x])/9 + 
    (16*Pi^2*H[{1, 0, -1}, x])/9 - (19*Pi^2*H[{1, 0, 0}, x])/18 + 
    (8*Pi^2*H[{1, 0, 1}, x])/9 - (32*Pi^2*H[{1, 1, -1}, x])/9 - 
    5*Pi^2*H[{1, 1, 0}, x] - (16*Pi^2*H[{1, 1, 1}, x])/9 - 
    (256*H[{-1, -1, -1, -1, 0}, x])/3 + (64*H[{-1, -1, -1, 0, 0}, x])/3 - 
    (128*H[{-1, -1, -1, 1, 0}, x])/3 + (64*H[{-1, -1, 0, -1, 0}, x])/3 - 
    (80*H[{-1, -1, 0, 0, 0}, x])/3 + (32*H[{-1, -1, 0, 1, 0}, x])/3 - 
    (128*H[{-1, -1, 1, -1, 0}, x])/3 + (32*H[{-1, -1, 1, 0, 0}, x])/3 - 
    (64*H[{-1, -1, 1, 1, 0}, x])/3 + (64*H[{-1, 0, -1, -1, 0}, x])/3 - 
    (16*H[{-1, 0, -1, 0, 0}, x])/3 + (32*H[{-1, 0, -1, 1, 0}, x])/3 - 
    32*H[{-1, 0, 0, -1, 0}, x] + (10*H[{-1, 0, 0, 0, 0}, x])/3 - 
    16*H[{-1, 0, 0, 1, 0}, x] + (32*H[{-1, 0, 1, -1, 0}, x])/3 - 
    (68*H[{-1, 0, 1, 0, 0}, x])/3 + (16*H[{-1, 0, 1, 1, 0}, x])/3 - 
    (128*H[{-1, 1, -1, -1, 0}, x])/3 + (32*H[{-1, 1, -1, 0, 0}, x])/3 - 
    (64*H[{-1, 1, -1, 1, 0}, x])/3 + (32*H[{-1, 1, 0, -1, 0}, x])/3 - 
    (40*H[{-1, 1, 0, 0, 0}, x])/3 + (16*H[{-1, 1, 0, 1, 0}, x])/3 - 
    (64*H[{-1, 1, 1, -1, 0}, x])/3 + (16*H[{-1, 1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, 1, 1, 1, 0}, x])/3 + (64*H[{0, -1, -1, -1, 0}, x])/3 - 
    (16*H[{0, -1, -1, 0, 0}, x])/3 + (32*H[{0, -1, -1, 1, 0}, x])/3 - 
    (16*H[{0, -1, 0, -1, 0}, x])/3 + (20*H[{0, -1, 0, 0, 0}, x])/3 - 
    (8*H[{0, -1, 0, 1, 0}, x])/3 + (32*H[{0, -1, 1, -1, 0}, x])/3 - 
    (8*H[{0, -1, 1, 0, 0}, x])/3 + (16*H[{0, -1, 1, 1, 0}, x])/3 - 
    (128*H[{0, 0, -1, -1, 0}, x])/3 + (32*H[{0, 0, -1, 0, 0}, x])/3 - 
    (64*H[{0, 0, -1, 1, 0}, x])/3 + (4*H[{0, 0, 0, -1, 0}, x])/3 - 
    (92*H[{0, 0, 0, 0, 0}, x])/3 + (2*H[{0, 0, 0, 1, 0}, x])/3 - 
    (64*H[{0, 0, 1, -1, 0}, x])/3 - (14*H[{0, 0, 1, 0, 0}, x])/3 - 
    (32*H[{0, 0, 1, 1, 0}, x])/3 + (32*H[{0, 1, -1, -1, 0}, x])/3 - 
    (8*H[{0, 1, -1, 0, 0}, x])/3 + (16*H[{0, 1, -1, 1, 0}, x])/3 - 
    (104*H[{0, 1, 0, -1, 0}, x])/3 - (17*H[{0, 1, 0, 0, 0}, x])/3 - 
    (52*H[{0, 1, 0, 1, 0}, x])/3 + (16*H[{0, 1, 1, -1, 0}, x])/3 - 
    (82*H[{0, 1, 1, 0, 0}, x])/3 + (8*H[{0, 1, 1, 1, 0}, x])/3 - 
    (128*H[{1, -1, -1, -1, 0}, x])/3 + (32*H[{1, -1, -1, 0, 0}, x])/3 - 
    (64*H[{1, -1, -1, 1, 0}, x])/3 + (32*H[{1, -1, 0, -1, 0}, x])/3 - 
    (40*H[{1, -1, 0, 0, 0}, x])/3 + (16*H[{1, -1, 0, 1, 0}, x])/3 - 
    (64*H[{1, -1, 1, -1, 0}, x])/3 + (16*H[{1, -1, 1, 0, 0}, x])/3 - 
    (32*H[{1, -1, 1, 1, 0}, x])/3 + (32*H[{1, 0, -1, -1, 0}, x])/3 - 
    (8*H[{1, 0, -1, 0, 0}, x])/3 + (16*H[{1, 0, -1, 1, 0}, x])/3 - 
    16*H[{1, 0, 0, -1, 0}, x] - (13*H[{1, 0, 0, 0, 0}, x])/3 - 
    8*H[{1, 0, 0, 1, 0}, x] + (16*H[{1, 0, 1, -1, 0}, x])/3 - 
    (46*H[{1, 0, 1, 0, 0}, x])/3 + (8*H[{1, 0, 1, 1, 0}, x])/3 - 
    (64*H[{1, 1, -1, -1, 0}, x])/3 + (16*H[{1, 1, -1, 0, 0}, x])/3 - 
    (32*H[{1, 1, -1, 1, 0}, x])/3 + (16*H[{1, 1, 0, -1, 0}, x])/3 - 
    (44*H[{1, 1, 0, 0, 0}, x])/3 + (8*H[{1, 1, 0, 1, 0}, x])/3 - 
    (32*H[{1, 1, 1, -1, 0}, x])/3 + (8*H[{1, 1, 1, 0, 0}, x])/3 - 
    (16*H[{1, 1, 1, 1, 0}, x])/3 + (256*H[{-1, -1}, x]*Zeta[3])/3 + 
    (112*H[{-1, 0}, x]*Zeta[3])/3 + (128*H[{-1, 1}, x]*Zeta[3])/3 - 
    (64*H[{0, -1}, x]*Zeta[3])/3 + H[{0, 0}, x]*Zeta[3] - 
    (194*H[{0, 1}, x]*Zeta[3])/3 + (128*H[{1, -1}, x]*Zeta[3])/3 + 
    (56*H[{1, 0}, x]*Zeta[3])/3 + (64*H[{1, 1}, x]*Zeta[3])/3 + 
    (4*(55*Pi^2*Zeta[3] + 366*Zeta[5]))/9), 
 1/4 + eps^2*((13*Pi^2)/16 + H[{0, 0}, x]) + 
  eps^3*((Pi^2*H[{0}, x])/3 + 4*H[{0, -1, 0}, x] - H[{0, 0, 0}, x] + 
    2*H[{0, 1, 0}, x] + 4*H[{1, 0, 0}, x] - (39*Zeta[3])/4) + 
  eps^4*((1401*Pi^4)/640 - (2*Pi^2*H[{-1, 0}, x])/3 + 
    (8*Pi^2*H[{0, -1}, x])/3 + (55*Pi^2*H[{0, 0}, x])/12 + 
    (4*Pi^2*H[{0, 1}, x])/3 + 3*Pi^2*H[{1, 0}, x] - 4*H[{-1, 0, 0, 0}, x] + 
    16*H[{0, -1, -1, 0}, x] - 4*H[{0, -1, 0, 0}, x] + 8*H[{0, -1, 1, 0}, x] - 
    4*H[{0, 0, -1, 0}, x] + 16*H[{0, 0, 0, 0}, x] - 2*H[{0, 0, 1, 0}, x] + 
    8*H[{0, 1, -1, 0}, x] - 2*H[{0, 1, 0, 0}, x] + 4*H[{0, 1, 1, 0}, x] + 
    16*H[{1, 0, -1, 0}, x] + 5*H[{1, 0, 0, 0}, x] + 8*H[{1, 0, 1, 0}, x] + 
    14*H[{1, 1, 0, 0}, x] - 6*H[{0}, x]*Zeta[3] + 26*H[{1}, x]*Zeta[3]) + 
  eps^5*((-3*Pi^4*H[{-1}, x])/10 + (463*Pi^4*H[{0}, x])/180 + 
    (8*Pi^4*H[{1}, x])/45 - (4*Pi^2*H[{-1, -1, 0}, x])/3 - 
    (5*Pi^2*H[{-1, 0, 0}, x])/3 + (2*Pi^2*H[{-1, 1, 0}, x])/3 + 
    (32*Pi^2*H[{0, -1, -1}, x])/3 + (43*Pi^2*H[{0, -1, 0}, x])/3 + 
    (16*Pi^2*H[{0, -1, 1}, x])/3 - (8*Pi^2*H[{0, 0, -1}, x])/3 + 
    (61*Pi^2*H[{0, 0, 0}, x])/12 - (4*Pi^2*H[{0, 0, 1}, x])/3 + 
    (16*Pi^2*H[{0, 1, -1}, x])/3 + (9*Pi^2*H[{0, 1, 0}, x])/2 + 
    (8*Pi^2*H[{0, 1, 1}, x])/3 + (2*Pi^2*H[{1, -1, 0}, x])/3 + 
    (32*Pi^2*H[{1, 0, -1}, x])/3 + (59*Pi^2*H[{1, 0, 0}, x])/3 + 
    (16*Pi^2*H[{1, 0, 1}, x])/3 + (23*Pi^2*H[{1, 1, 0}, x])/3 - 
    8*H[{-1, -1, 0, 0, 0}, x] - 16*H[{-1, 0, 0, -1, 0}, x] + 
    3*H[{-1, 0, 0, 0, 0}, x] - 8*H[{-1, 0, 0, 1, 0}, x] - 
    14*H[{-1, 0, 1, 0, 0}, x] + 4*H[{-1, 1, 0, 0, 0}, x] + 
    64*H[{0, -1, -1, -1, 0}, x] - 16*H[{0, -1, -1, 0, 0}, x] + 
    32*H[{0, -1, -1, 1, 0}, x] - 16*H[{0, -1, 0, -1, 0}, x] + 
    40*H[{0, -1, 0, 0, 0}, x] - 8*H[{0, -1, 0, 1, 0}, x] + 
    32*H[{0, -1, 1, -1, 0}, x] - 8*H[{0, -1, 1, 0, 0}, x] + 
    16*H[{0, -1, 1, 1, 0}, x] - 16*H[{0, 0, -1, -1, 0}, x] + 
    4*H[{0, 0, -1, 0, 0}, x] - 8*H[{0, 0, -1, 1, 0}, x] + 
    64*H[{0, 0, 0, -1, 0}, x] - 7*H[{0, 0, 0, 0, 0}, x] + 
    32*H[{0, 0, 0, 1, 0}, x] - 8*H[{0, 0, 1, -1, 0}, x] + 
    54*H[{0, 0, 1, 0, 0}, x] - 4*H[{0, 0, 1, 1, 0}, x] + 
    32*H[{0, 1, -1, -1, 0}, x] - 8*H[{0, 1, -1, 0, 0}, x] + 
    16*H[{0, 1, -1, 1, 0}, x] - 8*H[{0, 1, 0, -1, 0}, x] + 
    4*H[{0, 1, 0, 0, 0}, x] - 4*H[{0, 1, 0, 1, 0}, x] + 
    16*H[{0, 1, 1, -1, 0}, x] - 4*H[{0, 1, 1, 0, 0}, x] + 
    8*H[{0, 1, 1, 1, 0}, x] + 4*H[{1, -1, 0, 0, 0}, x] + 
    64*H[{1, 0, -1, -1, 0}, x] - 16*H[{1, 0, -1, 0, 0}, x] + 
    32*H[{1, 0, -1, 1, 0}, x] + 20*H[{1, 0, 0, -1, 0}, x] + 
    40*H[{1, 0, 0, 0, 0}, x] + 10*H[{1, 0, 0, 1, 0}, x] + 
    32*H[{1, 0, 1, -1, 0}, x] + 18*H[{1, 0, 1, 0, 0}, x] + 
    16*H[{1, 0, 1, 1, 0}, x] + 56*H[{1, 1, 0, -1, 0}, x] - 
    H[{1, 1, 0, 0, 0}, x] + 28*H[{1, 1, 0, 1, 0}, x] + 
    46*H[{1, 1, 1, 0, 0}, x] - 6*H[{-1, 0}, x]*Zeta[3] - 
    64*H[{0, -1}, x]*Zeta[3] - 13*H[{0, 0}, x]*Zeta[3] - 
    32*H[{0, 1}, x]*Zeta[3] - 14*H[{1, 0}, x]*Zeta[3] + 
    94*H[{1, 1}, x]*Zeta[3] + (-2695*Pi^2*Zeta[3] - 15892*Zeta[5])/80), 
 (-2*eps^2*H[{0, 0}, x])/3 + eps^3*(-(Pi^2*H[{0}, x])/2 - 
    (8*H[{-1, 0, 0}, x])/3 + 2*H[{0, -1, 0}, x] - (7*H[{0, 0, 0}, x])/3 - 
    4*H[{0, 1, 0}, x] - (4*H[{1, 0, 0}, x])/3 - (5*Zeta[3])/3) + 
  eps^4*((-31*Pi^4)/216 - 2*Pi^2*H[{-1, 0}, x] + (11*Pi^2*H[{0, -1}, x])/9 - 
    (35*Pi^2*H[{0, 0}, x])/9 - (29*Pi^2*H[{0, 1}, x])/9 - Pi^2*H[{1, 0}, x] - 
    (32*H[{-1, -1, 0, 0}, x])/3 + 8*H[{-1, 0, -1, 0}, x] - 
    (28*H[{-1, 0, 0, 0}, x])/3 - 16*H[{-1, 0, 1, 0}, x] - 
    (16*H[{-1, 1, 0, 0}, x])/3 + (52*H[{0, -1, -1, 0}, x])/3 - 
    (20*H[{0, -1, 0, 0}, x])/3 - (4*H[{0, -1, 1, 0}, x])/3 - 
    (34*H[{0, 0, -1, 0}, x])/3 - (47*H[{0, 0, 0, 0}, x])/3 - 
    (14*H[{0, 0, 1, 0}, x])/3 - (4*H[{0, 1, -1, 0}, x])/3 - 
    (22*H[{0, 1, 0, 0}, x])/3 - (56*H[{0, 1, 1, 0}, x])/3 - 
    (16*H[{1, -1, 0, 0}, x])/3 + 4*H[{1, 0, -1, 0}, x] - 
    (14*H[{1, 0, 0, 0}, x])/3 - 8*H[{1, 0, 1, 0}, x] - 
    (8*H[{1, 1, 0, 0}, x])/3 - (20*H[{-1}, x]*Zeta[3])/3 + 
    (10*H[{0}, x]*Zeta[3])/3 - (10*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-31*Pi^4*H[{-1}, x])/54 - (17*Pi^4*H[{0}, x])/6 - 
    (31*Pi^4*H[{1}, x])/108 - 8*Pi^2*H[{-1, -1, 0}, x] + 
    (44*Pi^2*H[{-1, 0, -1}, x])/9 - (140*Pi^2*H[{-1, 0, 0}, x])/9 - 
    (116*Pi^2*H[{-1, 0, 1}, x])/9 - 4*Pi^2*H[{-1, 1, 0}, x] + 
    (34*Pi^2*H[{0, -1, -1}, x])/3 + (11*Pi^2*H[{0, -1, 0}, x])/6 - 
    2*Pi^2*H[{0, -1, 1}, x] - (71*Pi^2*H[{0, 0, -1}, x])/9 - 
    (679*Pi^2*H[{0, 0, 0}, x])/36 - (31*Pi^2*H[{0, 0, 1}, x])/9 - 
    2*Pi^2*H[{0, 1, -1}, x] - (56*Pi^2*H[{0, 1, 0}, x])/3 - 
    (46*Pi^2*H[{0, 1, 1}, x])/3 - 4*Pi^2*H[{1, -1, 0}, x] + 
    (22*Pi^2*H[{1, 0, -1}, x])/9 - (70*Pi^2*H[{1, 0, 0}, x])/9 - 
    (58*Pi^2*H[{1, 0, 1}, x])/9 - 2*Pi^2*H[{1, 1, 0}, x] - 
    (128*H[{-1, -1, -1, 0, 0}, x])/3 + 32*H[{-1, -1, 0, -1, 0}, x] - 
    (112*H[{-1, -1, 0, 0, 0}, x])/3 - 64*H[{-1, -1, 0, 1, 0}, x] - 
    (64*H[{-1, -1, 1, 0, 0}, x])/3 + (208*H[{-1, 0, -1, -1, 0}, x])/3 - 
    (80*H[{-1, 0, -1, 0, 0}, x])/3 - (16*H[{-1, 0, -1, 1, 0}, x])/3 - 
    (136*H[{-1, 0, 0, -1, 0}, x])/3 - (188*H[{-1, 0, 0, 0, 0}, x])/3 - 
    (56*H[{-1, 0, 0, 1, 0}, x])/3 - (16*H[{-1, 0, 1, -1, 0}, x])/3 - 
    (88*H[{-1, 0, 1, 0, 0}, x])/3 - (224*H[{-1, 0, 1, 1, 0}, x])/3 - 
    (64*H[{-1, 1, -1, 0, 0}, x])/3 + 16*H[{-1, 1, 0, -1, 0}, x] - 
    (56*H[{-1, 1, 0, 0, 0}, x])/3 - 32*H[{-1, 1, 0, 1, 0}, x] - 
    (32*H[{-1, 1, 1, 0, 0}, x])/3 + 88*H[{0, -1, -1, -1, 0}, x] - 
    (64*H[{0, -1, -1, 0, 0}, x])/3 + 24*H[{0, -1, -1, 1, 0}, x] - 
    40*H[{0, -1, 0, -1, 0}, x] - (40*H[{0, -1, 0, 0, 0}, x])/3 - 
    8*H[{0, -1, 0, 1, 0}, x] + 24*H[{0, -1, 1, -1, 0}, x] - 
    (56*H[{0, -1, 1, 0, 0}, x])/3 - 24*H[{0, -1, 1, 1, 0}, x] - 
    (148*H[{0, 0, -1, -1, 0}, x])/3 - (80*H[{0, 0, -1, 0, 0}, x])/3 - 
    (68*H[{0, 0, -1, 1, 0}, x])/3 + (214*H[{0, 0, 0, -1, 0}, x])/3 - 
    (259*H[{0, 0, 0, 0, 0}, x])/3 - (310*H[{0, 0, 0, 1, 0}, x])/3 - 
    (68*H[{0, 0, 1, -1, 0}, x])/3 - (94*H[{0, 0, 1, 0, 0}, x])/3 - 
    (28*H[{0, 0, 1, 1, 0}, x])/3 + 24*H[{0, 1, -1, -1, 0}, x] - 
    (56*H[{0, 1, -1, 0, 0}, x])/3 - 24*H[{0, 1, -1, 1, 0}, x] - 
    28*H[{0, 1, 0, -1, 0}, x] - (182*H[{0, 1, 0, 0, 0}, x])/3 - 
    20*H[{0, 1, 0, 1, 0}, x] - 24*H[{0, 1, 1, -1, 0}, x] - 
    (76*H[{0, 1, 1, 0, 0}, x])/3 - 80*H[{0, 1, 1, 1, 0}, x] - 
    (64*H[{1, -1, -1, 0, 0}, x])/3 + 16*H[{1, -1, 0, -1, 0}, x] - 
    (56*H[{1, -1, 0, 0, 0}, x])/3 - 32*H[{1, -1, 0, 1, 0}, x] - 
    (32*H[{1, -1, 1, 0, 0}, x])/3 + (104*H[{1, 0, -1, -1, 0}, x])/3 - 
    (40*H[{1, 0, -1, 0, 0}, x])/3 - (8*H[{1, 0, -1, 1, 0}, x])/3 - 
    (68*H[{1, 0, 0, -1, 0}, x])/3 - (94*H[{1, 0, 0, 0, 0}, x])/3 - 
    (28*H[{1, 0, 0, 1, 0}, x])/3 - (8*H[{1, 0, 1, -1, 0}, x])/3 - 
    (44*H[{1, 0, 1, 0, 0}, x])/3 - (112*H[{1, 0, 1, 1, 0}, x])/3 - 
    (32*H[{1, 1, -1, 0, 0}, x])/3 + 8*H[{1, 1, 0, -1, 0}, x] - 
    (28*H[{1, 1, 0, 0, 0}, x])/3 - 16*H[{1, 1, 0, 1, 0}, x] - 
    (16*H[{1, 1, 1, 0, 0}, x])/3 - (80*H[{-1, -1}, x]*Zeta[3])/3 + 
    (40*H[{-1, 0}, x]*Zeta[3])/3 - (40*H[{-1, 1}, x]*Zeta[3])/3 - 
    (130*H[{0, -1}, x]*Zeta[3])/3 + (86*H[{0, 0}, x]*Zeta[3])/3 + 
    (148*H[{0, 1}, x]*Zeta[3])/3 - (40*H[{1, -1}, x]*Zeta[3])/3 + 
    (20*H[{1, 0}, x]*Zeta[3])/3 - (20*H[{1, 1}, x]*Zeta[3])/3 + 
    (-119*Pi^2*Zeta[3] - 1860*Zeta[5])/36), 
 -(eps*H[{0}, x])/2 + eps^2*(-Pi^2/4 - H[{-1, 0}, x] - H[{1, 0}, x]) + 
  eps^3*(-(Pi^2*H[{-1}, x])/2 - (13*Pi^2*H[{0}, x])/8 - (Pi^2*H[{1}, x])/2 - 
    2*H[{-1, -1, 0}, x] - 2*H[{-1, 1, 0}, x] - 5*H[{0, 0, 0}, x] - 
    2*H[{1, -1, 0}, x] - 2*H[{1, 1, 0}, x] + (7*Zeta[3])/2) + 
  eps^4*((-89*Pi^4)/80 - Pi^2*H[{-1, -1}, x] - (13*Pi^2*H[{-1, 0}, x])/4 - 
    Pi^2*H[{-1, 1}, x] - (7*Pi^2*H[{0, 0}, x])/2 - Pi^2*H[{1, -1}, x] - 
    (13*Pi^2*H[{1, 0}, x])/4 - Pi^2*H[{1, 1}, x] - 4*H[{-1, -1, -1, 0}, x] - 
    4*H[{-1, -1, 1, 0}, x] - 10*H[{-1, 0, 0, 0}, x] - 
    4*H[{-1, 1, -1, 0}, x] - 4*H[{-1, 1, 1, 0}, x] - 8*H[{0, -1, 0, 0}, x] + 
    10*H[{0, 0, -1, 0}, x] - 19*H[{0, 0, 0, 0}, x] - 26*H[{0, 0, 1, 0}, x] - 
    10*H[{0, 1, 0, 0}, x] - 4*H[{1, -1, -1, 0}, x] - 4*H[{1, -1, 1, 0}, x] - 
    10*H[{1, 0, 0, 0}, x] - 4*H[{1, 1, -1, 0}, x] - 4*H[{1, 1, 1, 0}, x] + 
    7*H[{-1}, x]*Zeta[3] + (29*H[{0}, x]*Zeta[3])/2 + 7*H[{1}, x]*Zeta[3]) + 
  eps^5*((-89*Pi^4*H[{-1}, x])/40 - (2821*Pi^4*H[{0}, x])/576 - 
    (89*Pi^4*H[{1}, x])/40 - 2*Pi^2*H[{-1, -1, -1}, x] - 
    (13*Pi^2*H[{-1, -1, 0}, x])/2 - 2*Pi^2*H[{-1, -1, 1}, x] - 
    7*Pi^2*H[{-1, 0, 0}, x] - 2*Pi^2*H[{-1, 1, -1}, x] - 
    (13*Pi^2*H[{-1, 1, 0}, x])/2 - 2*Pi^2*H[{-1, 1, 1}, x] - 
    6*Pi^2*H[{0, -1, 0}, x] + (19*Pi^2*H[{0, 0, -1}, x])/3 - 
    (361*Pi^2*H[{0, 0, 0}, x])/12 - (61*Pi^2*H[{0, 0, 1}, x])/3 - 
    7*Pi^2*H[{0, 1, 0}, x] - 2*Pi^2*H[{1, -1, -1}, x] - 
    (13*Pi^2*H[{1, -1, 0}, x])/2 - 2*Pi^2*H[{1, -1, 1}, x] - 
    7*Pi^2*H[{1, 0, 0}, x] - 2*Pi^2*H[{1, 1, -1}, x] - 
    (13*Pi^2*H[{1, 1, 0}, x])/2 - 2*Pi^2*H[{1, 1, 1}, x] - 
    8*H[{-1, -1, -1, -1, 0}, x] - 8*H[{-1, -1, -1, 1, 0}, x] - 
    20*H[{-1, -1, 0, 0, 0}, x] - 8*H[{-1, -1, 1, -1, 0}, x] - 
    8*H[{-1, -1, 1, 1, 0}, x] - 16*H[{-1, 0, -1, 0, 0}, x] + 
    20*H[{-1, 0, 0, -1, 0}, x] - 38*H[{-1, 0, 0, 0, 0}, x] - 
    52*H[{-1, 0, 0, 1, 0}, x] - 20*H[{-1, 0, 1, 0, 0}, x] - 
    8*H[{-1, 1, -1, -1, 0}, x] - 8*H[{-1, 1, -1, 1, 0}, x] - 
    20*H[{-1, 1, 0, 0, 0}, x] - 8*H[{-1, 1, 1, -1, 0}, x] - 
    8*H[{-1, 1, 1, 1, 0}, x] - 32*H[{0, -1, -1, 0, 0}, x] + 
    24*H[{0, -1, 0, -1, 0}, x] - 28*H[{0, -1, 0, 0, 0}, x] - 
    48*H[{0, -1, 0, 1, 0}, x] - 16*H[{0, -1, 1, 0, 0}, x] + 
    100*H[{0, 0, -1, -1, 0}, x] - 48*H[{0, 0, -1, 0, 0}, x] - 
    12*H[{0, 0, -1, 1, 0}, x] - 42*H[{0, 0, 0, -1, 0}, x] - 
    135*H[{0, 0, 0, 0, 0}, x] - 62*H[{0, 0, 0, 1, 0}, x] - 
    12*H[{0, 0, 1, -1, 0}, x] - 54*H[{0, 0, 1, 0, 0}, x] - 
    116*H[{0, 0, 1, 1, 0}, x] - 16*H[{0, 1, -1, 0, 0}, x] + 
    52*H[{0, 1, 0, -1, 0}, x] - 62*H[{0, 1, 0, 0, 0}, x] - 
    68*H[{0, 1, 0, 1, 0}, x] - 20*H[{0, 1, 1, 0, 0}, x] - 
    8*H[{1, -1, -1, -1, 0}, x] - 8*H[{1, -1, -1, 1, 0}, x] - 
    20*H[{1, -1, 0, 0, 0}, x] - 8*H[{1, -1, 1, -1, 0}, x] - 
    8*H[{1, -1, 1, 1, 0}, x] - 16*H[{1, 0, -1, 0, 0}, x] + 
    20*H[{1, 0, 0, -1, 0}, x] - 38*H[{1, 0, 0, 0, 0}, x] - 
    52*H[{1, 0, 0, 1, 0}, x] - 20*H[{1, 0, 1, 0, 0}, x] - 
    8*H[{1, 1, -1, -1, 0}, x] - 8*H[{1, 1, -1, 1, 0}, x] - 
    20*H[{1, 1, 0, 0, 0}, x] - 8*H[{1, 1, 1, -1, 0}, x] - 
    8*H[{1, 1, 1, 1, 0}, x] + 14*H[{-1, -1}, x]*Zeta[3] + 
    29*H[{-1, 0}, x]*Zeta[3] + 14*H[{-1, 1}, x]*Zeta[3] - 
    20*H[{0, -1}, x]*Zeta[3] + 14*H[{0, 0}, x]*Zeta[3] - 
    26*H[{0, 1}, x]*Zeta[3] + 14*H[{1, -1}, x]*Zeta[3] + 
    29*H[{1, 0}, x]*Zeta[3] + 14*H[{1, 1}, x]*Zeta[3] + 
    (431*Pi^2*Zeta[3] + 1932*Zeta[5])/24), -(eps*H[{0}, x])/3 + 
  eps^2*((-5*Pi^2)/18 - (2*H[{-1, 0}, x])/3 - H[{0, 0}, x]/3 - 
    (4*H[{1, 0}, x])/3) + eps^3*((-5*Pi^2*H[{-1}, x])/9 - 
    (49*Pi^2*H[{0}, x])/36 - (10*Pi^2*H[{1}, x])/9 - 
    (4*H[{-1, -1, 0}, x])/3 - (2*H[{-1, 0, 0}, x])/3 - 
    (8*H[{-1, 1, 0}, x])/3 - (2*H[{0, -1, 0}, x])/3 - 
    (11*H[{0, 0, 0}, x])/3 - (4*H[{0, 1, 0}, x])/3 - (8*H[{1, -1, 0}, x])/3 - 
    (4*H[{1, 0, 0}, x])/3 - (16*H[{1, 1, 0}, x])/3 + (16*Zeta[3])/3) + 
  eps^4*((-799*Pi^4)/540 - (10*Pi^2*H[{-1, -1}, x])/9 - 
    (49*Pi^2*H[{-1, 0}, x])/18 - (20*Pi^2*H[{-1, 1}, x])/9 - 
    (5*Pi^2*H[{0, -1}, x])/9 - (133*Pi^2*H[{0, 0}, x])/36 - 
    (10*Pi^2*H[{0, 1}, x])/9 - (20*Pi^2*H[{1, -1}, x])/9 - 
    (49*Pi^2*H[{1, 0}, x])/9 - (40*Pi^2*H[{1, 1}, x])/9 - 
    (8*H[{-1, -1, -1, 0}, x])/3 - (4*H[{-1, -1, 0, 0}, x])/3 - 
    (16*H[{-1, -1, 1, 0}, x])/3 - (4*H[{-1, 0, -1, 0}, x])/3 - 
    (22*H[{-1, 0, 0, 0}, x])/3 - (8*H[{-1, 0, 1, 0}, x])/3 - 
    (16*H[{-1, 1, -1, 0}, x])/3 - (8*H[{-1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, 1, 1, 0}, x])/3 - (4*H[{0, -1, -1, 0}, x])/3 - 
    6*H[{0, -1, 0, 0}, x] - (8*H[{0, -1, 1, 0}, x])/3 + 
    (10*H[{0, 0, -1, 0}, x])/3 - (43*H[{0, 0, 0, 0}, x])/3 - 
    (52*H[{0, 0, 1, 0}, x])/3 - (8*H[{0, 1, -1, 0}, x])/3 - 
    8*H[{0, 1, 0, 0}, x] - (16*H[{0, 1, 1, 0}, x])/3 - 
    (16*H[{1, -1, -1, 0}, x])/3 - (8*H[{1, -1, 0, 0}, x])/3 - 
    (32*H[{1, -1, 1, 0}, x])/3 - (8*H[{1, 0, -1, 0}, x])/3 - 
    (44*H[{1, 0, 0, 0}, x])/3 - (16*H[{1, 0, 1, 0}, x])/3 - 
    (32*H[{1, 1, -1, 0}, x])/3 - (16*H[{1, 1, 0, 0}, x])/3 - 
    (64*H[{1, 1, 1, 0}, x])/3 + (32*H[{-1}, x]*Zeta[3])/3 + 
    (41*H[{0}, x]*Zeta[3])/3 + (64*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-799*Pi^4*H[{-1}, x])/270 - (151*Pi^4*H[{0}, x])/32 - 
    (799*Pi^4*H[{1}, x])/135 - (20*Pi^2*H[{-1, -1, -1}, x])/9 - 
    (49*Pi^2*H[{-1, -1, 0}, x])/9 - (40*Pi^2*H[{-1, -1, 1}, x])/9 - 
    (10*Pi^2*H[{-1, 0, -1}, x])/9 - (133*Pi^2*H[{-1, 0, 0}, x])/18 - 
    (20*Pi^2*H[{-1, 0, 1}, x])/9 - (40*Pi^2*H[{-1, 1, -1}, x])/9 - 
    (98*Pi^2*H[{-1, 1, 0}, x])/9 - (80*Pi^2*H[{-1, 1, 1}, x])/9 - 
    (10*Pi^2*H[{0, -1, -1}, x])/9 - (121*Pi^2*H[{0, -1, 0}, x])/18 - 
    (20*Pi^2*H[{0, -1, 1}, x])/9 + (17*Pi^2*H[{0, 0, -1}, x])/9 - 
    (803*Pi^2*H[{0, 0, 0}, x])/36 - (122*Pi^2*H[{0, 0, 1}, x])/9 - 
    (20*Pi^2*H[{0, 1, -1}, x])/9 - (91*Pi^2*H[{0, 1, 0}, x])/9 - 
    (40*Pi^2*H[{0, 1, 1}, x])/9 - (40*Pi^2*H[{1, -1, -1}, x])/9 - 
    (98*Pi^2*H[{1, -1, 0}, x])/9 - (80*Pi^2*H[{1, -1, 1}, x])/9 - 
    (20*Pi^2*H[{1, 0, -1}, x])/9 - (133*Pi^2*H[{1, 0, 0}, x])/9 - 
    (40*Pi^2*H[{1, 0, 1}, x])/9 - (80*Pi^2*H[{1, 1, -1}, x])/9 - 
    (196*Pi^2*H[{1, 1, 0}, x])/9 - (160*Pi^2*H[{1, 1, 1}, x])/9 - 
    (16*H[{-1, -1, -1, -1, 0}, x])/3 - (8*H[{-1, -1, -1, 0, 0}, x])/3 - 
    (32*H[{-1, -1, -1, 1, 0}, x])/3 - (8*H[{-1, -1, 0, -1, 0}, x])/3 - 
    (44*H[{-1, -1, 0, 0, 0}, x])/3 - (16*H[{-1, -1, 0, 1, 0}, x])/3 - 
    (32*H[{-1, -1, 1, -1, 0}, x])/3 - (16*H[{-1, -1, 1, 0, 0}, x])/3 - 
    (64*H[{-1, -1, 1, 1, 0}, x])/3 - (8*H[{-1, 0, -1, -1, 0}, x])/3 - 
    12*H[{-1, 0, -1, 0, 0}, x] - (16*H[{-1, 0, -1, 1, 0}, x])/3 + 
    (20*H[{-1, 0, 0, -1, 0}, x])/3 - (86*H[{-1, 0, 0, 0, 0}, x])/3 - 
    (104*H[{-1, 0, 0, 1, 0}, x])/3 - (16*H[{-1, 0, 1, -1, 0}, x])/3 - 
    16*H[{-1, 0, 1, 0, 0}, x] - (32*H[{-1, 0, 1, 1, 0}, x])/3 - 
    (32*H[{-1, 1, -1, -1, 0}, x])/3 - (16*H[{-1, 1, -1, 0, 0}, x])/3 - 
    (64*H[{-1, 1, -1, 1, 0}, x])/3 - (16*H[{-1, 1, 0, -1, 0}, x])/3 - 
    (88*H[{-1, 1, 0, 0, 0}, x])/3 - (32*H[{-1, 1, 0, 1, 0}, x])/3 - 
    (64*H[{-1, 1, 1, -1, 0}, x])/3 - (32*H[{-1, 1, 1, 0, 0}, x])/3 - 
    (128*H[{-1, 1, 1, 1, 0}, x])/3 - (8*H[{0, -1, -1, -1, 0}, x])/3 - 
    (68*H[{0, -1, -1, 0, 0}, x])/3 - (16*H[{0, -1, -1, 1, 0}, x])/3 + 
    (44*H[{0, -1, 0, -1, 0}, x])/3 - 26*H[{0, -1, 0, 0, 0}, x] - 
    (104*H[{0, -1, 0, 1, 0}, x])/3 - (16*H[{0, -1, 1, -1, 0}, x])/3 - 
    (40*H[{0, -1, 1, 0, 0}, x])/3 - (32*H[{0, -1, 1, 1, 0}, x])/3 + 
    (148*H[{0, 0, -1, -1, 0}, x])/3 - (94*H[{0, 0, -1, 0, 0}, x])/3 - 
    (40*H[{0, 0, -1, 1, 0}, x])/3 - (70*H[{0, 0, 0, -1, 0}, x])/3 - 
    (275*H[{0, 0, 0, 0, 0}, x])/3 - (152*H[{0, 0, 0, 1, 0}, x])/3 - 
    (40*H[{0, 0, 1, -1, 0}, x])/3 - (116*H[{0, 0, 1, 0, 0}, x])/3 - 
    (224*H[{0, 0, 1, 1, 0}, x])/3 - (16*H[{0, 1, -1, -1, 0}, x])/3 - 
    (40*H[{0, 1, -1, 0, 0}, x])/3 - (32*H[{0, 1, -1, 1, 0}, x])/3 + 
    (64*H[{0, 1, 0, -1, 0}, x])/3 - 48*H[{0, 1, 0, 0, 0}, x] - 
    (136*H[{0, 1, 0, 1, 0}, x])/3 - (32*H[{0, 1, 1, -1, 0}, x])/3 - 
    (56*H[{0, 1, 1, 0, 0}, x])/3 - (64*H[{0, 1, 1, 1, 0}, x])/3 - 
    (32*H[{1, -1, -1, -1, 0}, x])/3 - (16*H[{1, -1, -1, 0, 0}, x])/3 - 
    (64*H[{1, -1, -1, 1, 0}, x])/3 - (16*H[{1, -1, 0, -1, 0}, x])/3 - 
    (88*H[{1, -1, 0, 0, 0}, x])/3 - (32*H[{1, -1, 0, 1, 0}, x])/3 - 
    (64*H[{1, -1, 1, -1, 0}, x])/3 - (32*H[{1, -1, 1, 0, 0}, x])/3 - 
    (128*H[{1, -1, 1, 1, 0}, x])/3 - (16*H[{1, 0, -1, -1, 0}, x])/3 - 
    24*H[{1, 0, -1, 0, 0}, x] - (32*H[{1, 0, -1, 1, 0}, x])/3 + 
    (40*H[{1, 0, 0, -1, 0}, x])/3 - (172*H[{1, 0, 0, 0, 0}, x])/3 - 
    (208*H[{1, 0, 0, 1, 0}, x])/3 - (32*H[{1, 0, 1, -1, 0}, x])/3 - 
    32*H[{1, 0, 1, 0, 0}, x] - (64*H[{1, 0, 1, 1, 0}, x])/3 - 
    (64*H[{1, 1, -1, -1, 0}, x])/3 - (32*H[{1, 1, -1, 0, 0}, x])/3 - 
    (128*H[{1, 1, -1, 1, 0}, x])/3 - (32*H[{1, 1, 0, -1, 0}, x])/3 - 
    (176*H[{1, 1, 0, 0, 0}, x])/3 - (64*H[{1, 1, 0, 1, 0}, x])/3 - 
    (128*H[{1, 1, 1, -1, 0}, x])/3 - (64*H[{1, 1, 1, 0, 0}, x])/3 - 
    (256*H[{1, 1, 1, 1, 0}, x])/3 + (64*H[{-1, -1}, x]*Zeta[3])/3 + 
    (82*H[{-1, 0}, x]*Zeta[3])/3 + (128*H[{-1, 1}, x]*Zeta[3])/3 - 
    (8*H[{0, -1}, x]*Zeta[3])/3 + (79*H[{0, 0}, x]*Zeta[3])/3 - 
    (4*H[{0, 1}, x]*Zeta[3])/3 + (128*H[{1, -1}, x]*Zeta[3])/3 + 
    (164*H[{1, 0}, x]*Zeta[3])/3 + (256*H[{1, 1}, x]*Zeta[3])/3 + 
    (171*Pi^2*Zeta[3] + 1076*Zeta[5])/6), 
 -1 + eps^2*((-13*Pi^2)/4 - 4*H[{0, 0}, x]) + 
  eps^3*((-8*Pi^2*H[{0}, x])/3 - 12*H[{0, 0, 0}, x] - 16*H[{0, 1, 0}, x] - 
    8*H[{1, 0, 0}, x] + 47*Zeta[3]) + 
  eps^4*((-12769*Pi^4)/1440 - (65*Pi^2*H[{0, 0}, x])/3 - 
    12*Pi^2*H[{0, 1}, x] - (16*Pi^2*H[{1, 0}, x])/3 + 
    32*H[{0, -1, -1, 0}, x] - 24*H[{0, -1, 0, 0}, x] - 
    16*H[{0, -1, 1, 0}, x] - 8*H[{0, 0, -1, 0}, x] - 92*H[{0, 0, 0, 0}, x] - 
    48*H[{0, 0, 1, 0}, x] - 16*H[{0, 1, -1, 0}, x] - 32*H[{0, 1, 0, 0}, x] - 
    64*H[{0, 1, 1, 0}, x] + 32*H[{1, 0, -1, 0}, x] - 48*H[{1, 0, 0, 0}, x] - 
    48*H[{1, 0, 1, 0}, x] - 16*H[{1, 1, 0, 0}, x] + 12*H[{0}, x]*Zeta[3] - 
    32*H[{1}, x]*Zeta[3]) + eps^5*((-259*Pi^4*H[{0}, x])/18 - 
    (4*Pi^4*H[{1}, x])/15 + (64*Pi^2*H[{0, -1, -1}, x])/3 - 
    (52*Pi^2*H[{0, -1, 0}, x])/3 - (40*Pi^2*H[{0, -1, 1}, x])/3 - 
    (20*Pi^2*H[{0, 0, -1}, x])/3 - 105*Pi^2*H[{0, 0, 0}, x] - 
    (112*Pi^2*H[{0, 0, 1}, x])/3 - (40*Pi^2*H[{0, 1, -1}, x])/3 - 
    76*Pi^2*H[{0, 1, 0}, x] - (152*Pi^2*H[{0, 1, 1}, x])/3 + 
    (64*Pi^2*H[{1, 0, -1}, x])/3 - (182*Pi^2*H[{1, 0, 0}, x])/3 - 
    (112*Pi^2*H[{1, 0, 1}, x])/3 - (32*Pi^2*H[{1, 1, 0}, x])/3 + 
    192*H[{0, -1, -1, -1, 0}, x] - 80*H[{0, -1, -1, 0, 0}, x] + 
    32*H[{0, -1, -1, 1, 0}, x] - 80*H[{0, -1, 0, -1, 0}, x] - 
    104*H[{0, -1, 0, 0, 0}, x] - 64*H[{0, -1, 0, 1, 0}, x] + 
    32*H[{0, -1, 1, -1, 0}, x] - 64*H[{0, -1, 1, 0, 0}, x] - 
    96*H[{0, -1, 1, 1, 0}, x] + 48*H[{0, 0, -1, -1, 0}, x] - 
    184*H[{0, 0, -1, 0, 0}, x] - 64*H[{0, 0, -1, 1, 0}, x] + 
    168*H[{0, 0, 0, -1, 0}, x] - 508*H[{0, 0, 0, 0, 0}, x] - 
    480*H[{0, 0, 0, 1, 0}, x] - 64*H[{0, 0, 1, -1, 0}, x] - 
    208*H[{0, 0, 1, 0, 0}, x] - 192*H[{0, 0, 1, 1, 0}, x] + 
    32*H[{0, 1, -1, -1, 0}, x] - 64*H[{0, 1, -1, 0, 0}, x] - 
    96*H[{0, 1, -1, 1, 0}, x] + 32*H[{0, 1, 0, -1, 0}, x] - 
    320*H[{0, 1, 0, 0, 0}, x] - 160*H[{0, 1, 0, 1, 0}, x] - 
    96*H[{0, 1, 1, -1, 0}, x] - 96*H[{0, 1, 1, 0, 0}, x] - 
    256*H[{0, 1, 1, 1, 0}, x] + 256*H[{1, 0, -1, -1, 0}, x] - 
    128*H[{1, 0, -1, 0, 0}, x] - 32*H[{1, 0, 0, -1, 0}, x] - 
    336*H[{1, 0, 0, 0, 0}, x] - 192*H[{1, 0, 0, 1, 0}, x] - 
    128*H[{1, 0, 1, 0, 0}, x] - 224*H[{1, 0, 1, 1, 0}, x] + 
    192*H[{1, 1, 0, -1, 0}, x] - 192*H[{1, 1, 0, 0, 0}, x] - 
    160*H[{1, 1, 0, 1, 0}, x] - 32*H[{1, 1, 1, 0, 0}, x] - 
    72*H[{0, -1}, x]*Zeta[3] + 148*H[{0, 0}, x]*Zeta[3] + 
    184*H[{0, 1}, x]*Zeta[3] - 16*H[{1, 0}, x]*Zeta[3] + 
    (9685*Pi^2*Zeta[3] + 57516*Zeta[5])/60), (-2*eps^2*H[{0, 0}, x])/3 + 
  eps^3*((-7*Pi^2*H[{0}, x])/18 - 4*H[{-1, 0, 0}, x] + 
    (2*H[{0, -1, 0}, x])/3 + H[{0, 0, 0}, x]/3 - (8*H[{0, 1, 0}, x])/3 - 
    (4*Zeta[3])/3) + eps^4*((-59*Pi^4)/1080 - (7*Pi^2*H[{-1, 0}, x])/3 + 
    (2*Pi^2*H[{0, -1}, x])/9 - (16*Pi^2*H[{0, 0}, x])/9 - 
    (20*Pi^2*H[{0, 1}, x])/9 - 24*H[{-1, -1, 0, 0}, x] + 
    4*H[{-1, 0, -1, 0}, x] + 2*H[{-1, 0, 0, 0}, x] - 16*H[{-1, 0, 1, 0}, x] + 
    (40*H[{0, -1, -1, 0}, x])/3 + (8*H[{0, -1, 0, 0}, x])/3 - 
    (16*H[{0, -1, 1, 0}, x])/3 - (34*H[{0, 0, -1, 0}, x])/3 - 
    3*H[{0, 0, 0, 0}, x] + (16*H[{0, 0, 1, 0}, x])/3 - 
    (16*H[{0, 1, -1, 0}, x])/3 - (8*H[{0, 1, 0, 0}, x])/3 - 
    (32*H[{0, 1, 1, 0}, x])/3 - 8*H[{-1}, x]*Zeta[3] + 
    (20*H[{0}, x]*Zeta[3])/3) + eps^5*((-59*Pi^4*H[{-1}, x])/180 - 
    (839*Pi^4*H[{0}, x])/540 - 14*Pi^2*H[{-1, -1, 0}, x] + 
    (4*Pi^2*H[{-1, 0, -1}, x])/3 - (32*Pi^2*H[{-1, 0, 0}, x])/3 - 
    (40*Pi^2*H[{-1, 0, 1}, x])/3 + (58*Pi^2*H[{0, -1, -1}, x])/9 + 
    (59*Pi^2*H[{0, -1, 0}, x])/18 - (40*Pi^2*H[{0, -1, 1}, x])/9 - 
    (55*Pi^2*H[{0, 0, -1}, x])/9 - (35*Pi^2*H[{0, 0, 0}, x])/36 + 
    (40*Pi^2*H[{0, 0, 1}, x])/9 - (40*Pi^2*H[{0, 1, -1}, x])/9 - 
    (82*Pi^2*H[{0, 1, 0}, x])/9 - (80*Pi^2*H[{0, 1, 1}, x])/9 - 
    144*H[{-1, -1, -1, 0, 0}, x] + 24*H[{-1, -1, 0, -1, 0}, x] + 
    12*H[{-1, -1, 0, 0, 0}, x] - 96*H[{-1, -1, 0, 1, 0}, x] + 
    80*H[{-1, 0, -1, -1, 0}, x] + 16*H[{-1, 0, -1, 0, 0}, x] - 
    32*H[{-1, 0, -1, 1, 0}, x] - 68*H[{-1, 0, 0, -1, 0}, x] - 
    18*H[{-1, 0, 0, 0, 0}, x] + 32*H[{-1, 0, 0, 1, 0}, x] - 
    32*H[{-1, 0, 1, -1, 0}, x] - 16*H[{-1, 0, 1, 0, 0}, x] - 
    64*H[{-1, 0, 1, 1, 0}, x] + (296*H[{0, -1, -1, -1, 0}, x])/3 + 
    (52*H[{0, -1, -1, 0, 0}, x])/3 - (32*H[{0, -1, -1, 1, 0}, x])/3 - 
    (200*H[{0, -1, 0, -1, 0}, x])/3 + (128*H[{0, -1, 0, 1, 0}, x])/3 - 
    (32*H[{0, -1, 1, -1, 0}, x])/3 - (16*H[{0, -1, 1, 0, 0}, x])/3 - 
    (64*H[{0, -1, 1, 1, 0}, x])/3 - (284*H[{0, 0, -1, -1, 0}, x])/3 - 
    (10*H[{0, 0, -1, 0, 0}, x])/3 + (32*H[{0, 0, -1, 1, 0}, x])/3 + 
    58*H[{0, 0, 0, -1, 0}, x] + (5*H[{0, 0, 0, 0, 0}, x])/3 - 
    40*H[{0, 0, 0, 1, 0}, x] + (32*H[{0, 0, 1, -1, 0}, x])/3 + 
    (16*H[{0, 0, 1, 0, 0}, x])/3 + (64*H[{0, 0, 1, 1, 0}, x])/3 - 
    (32*H[{0, 1, -1, -1, 0}, x])/3 - (16*H[{0, 1, -1, 0, 0}, x])/3 - 
    (64*H[{0, 1, -1, 1, 0}, x])/3 - (16*H[{0, 1, 0, -1, 0}, x])/3 - 
    8*H[{0, 1, 0, 0, 0}, x] - (32*H[{0, 1, 0, 1, 0}, x])/3 - 
    (64*H[{0, 1, 1, -1, 0}, x])/3 - (32*H[{0, 1, 1, 0, 0}, x])/3 - 
    (128*H[{0, 1, 1, 1, 0}, x])/3 - 48*H[{-1, -1}, x]*Zeta[3] + 
    40*H[{-1, 0}, x]*Zeta[3] - (20*H[{0, -1}, x]*Zeta[3])/3 + 
    (74*H[{0, 0}, x]*Zeta[3])/3 + (128*H[{0, 1}, x]*Zeta[3])/3 + 
    (-5*Pi^2*Zeta[3] - 348*Zeta[5])/9), -(eps*H[{0}, x]) + 
  eps^2*(-Pi^2/6 - 2*H[{-1, 0}, x] + H[{0, 0}, x]) + 
  eps^3*(-(Pi^2*H[{-1}, x])/3 - (29*Pi^2*H[{0}, x])/12 - 
    4*H[{-1, -1, 0}, x] + 2*H[{-1, 0, 0}, x] + 2*H[{0, -1, 0}, x] - 
    5*H[{0, 0, 0}, x] + 2*Zeta[3]) + 
  eps^4*((-3*Pi^4)/5 - (2*Pi^2*H[{-1, -1}, x])/3 - 
    (29*Pi^2*H[{-1, 0}, x])/6 + (Pi^2*H[{0, -1}, x])/3 - 
    (Pi^2*H[{0, 0}, x])/4 - 8*H[{-1, -1, -1, 0}, x] + 
    4*H[{-1, -1, 0, 0}, x] + 4*H[{-1, 0, -1, 0}, x] - 
    10*H[{-1, 0, 0, 0}, x] + 4*H[{0, -1, -1, 0}, x] - 
    18*H[{0, -1, 0, 0}, x] - 2*H[{0, 0, -1, 0}, x] + 5*H[{0, 0, 0, 0}, x] - 
    16*H[{0, 0, 1, 0}, x] + 4*H[{-1}, x]*Zeta[3] + 33*H[{0}, x]*Zeta[3]) + 
  eps^5*((-6*Pi^4*H[{-1}, x])/5 - (7889*Pi^4*H[{0}, x])/1440 - 
    (4*Pi^2*H[{-1, -1, -1}, x])/3 - (29*Pi^2*H[{-1, -1, 0}, x])/3 + 
    (2*Pi^2*H[{-1, 0, -1}, x])/3 - (Pi^2*H[{-1, 0, 0}, x])/2 + 
    (2*Pi^2*H[{0, -1, -1}, x])/3 - (9*Pi^2*H[{0, -1, 0}, x])/2 - 
    (5*Pi^2*H[{0, 0, -1}, x])/3 - (137*Pi^2*H[{0, 0, 0}, x])/12 - 
    (40*Pi^2*H[{0, 0, 1}, x])/3 - 16*H[{-1, -1, -1, -1, 0}, x] + 
    8*H[{-1, -1, -1, 0, 0}, x] + 8*H[{-1, -1, 0, -1, 0}, x] - 
    20*H[{-1, -1, 0, 0, 0}, x] + 8*H[{-1, 0, -1, -1, 0}, x] - 
    36*H[{-1, 0, -1, 0, 0}, x] - 4*H[{-1, 0, 0, -1, 0}, x] + 
    10*H[{-1, 0, 0, 0, 0}, x] - 32*H[{-1, 0, 0, 1, 0}, x] + 
    8*H[{0, -1, -1, -1, 0}, x] - 100*H[{0, -1, -1, 0, 0}, x] + 
    12*H[{0, -1, 0, -1, 0}, x] + 18*H[{0, -1, 0, 0, 0}, x] - 
    64*H[{0, -1, 0, 1, 0}, x] + 44*H[{0, 0, -1, -1, 0}, x] + 
    26*H[{0, 0, -1, 0, 0}, x] - 32*H[{0, 0, -1, 1, 0}, x] - 
    46*H[{0, 0, 0, -1, 0}, x] - 21*H[{0, 0, 0, 0, 0}, x] + 
    32*H[{0, 0, 0, 1, 0}, x] - 32*H[{0, 0, 1, -1, 0}, x] - 
    16*H[{0, 0, 1, 0, 0}, x] - 64*H[{0, 0, 1, 1, 0}, x] + 
    8*H[{-1, -1}, x]*Zeta[3] + 66*H[{-1, 0}, x]*Zeta[3] - 
    36*H[{0, -1}, x]*Zeta[3] + 15*H[{0, 0}, x]*Zeta[3] + 
    (2*(16*Pi^2*Zeta[3] + 57*Zeta[5]))/3), (-2*eps*H[{0}, x])/3 + 
  eps^2*(-Pi^2/6 - 2*H[{-1, 0}, x] + H[{0, 0}, x]) + 
  eps^3*((-2*Pi^2*H[{-1}, x])/3 - (25*Pi^2*H[{0}, x])/18 - 
    8*H[{-1, -1, 0}, x] + 4*H[{-1, 0, 0}, x] + 4*H[{0, -1, 0}, x] - 
    (10*H[{0, 0, 0}, x])/3 + 4*Zeta[3]) + 
  eps^4*((-229*Pi^4)/360 - (10*Pi^2*H[{-1, -1}, x])/3 - 
    (7*Pi^2*H[{-1, 0}, x])/2 + (5*Pi^2*H[{0, -1}, x])/3 + 
    (29*Pi^2*H[{0, 0}, x])/36 - 40*H[{-1, -1, -1, 0}, x] + 
    20*H[{-1, -1, 0, 0}, x] + 20*H[{-1, 0, -1, 0}, x] - 
    10*H[{-1, 0, 0, 0}, x] + 20*H[{0, -1, -1, 0}, x] - 
    14*H[{0, -1, 0, 0}, x] - (32*H[{0, 0, -1, 0}, x])/3 + 
    (14*H[{0, 0, 0, 0}, x])/3 - (16*H[{0, 0, 1, 0}, x])/3 + 
    20*H[{-1}, x]*Zeta[3] + 18*H[{0}, x]*Zeta[3]) + 
  eps^5*((-157*Pi^4*H[{-1}, x])/60 - (5897*Pi^4*H[{0}, x])/2160 - 
    (56*Pi^2*H[{-1, -1, -1}, x])/3 - (34*Pi^2*H[{-1, -1, 0}, x])/3 + 
    (28*Pi^2*H[{-1, 0, -1}, x])/3 + (16*Pi^2*H[{-1, 0, 0}, x])/3 + 
    (28*Pi^2*H[{0, -1, -1}, x])/3 + (10*Pi^2*H[{0, -1, 0}, x])/3 - 
    (50*Pi^2*H[{0, 0, -1}, x])/9 - (121*Pi^2*H[{0, 0, 0}, x])/18 - 
    (40*Pi^2*H[{0, 0, 1}, x])/9 - 224*H[{-1, -1, -1, -1, 0}, x] + 
    112*H[{-1, -1, -1, 0, 0}, x] + 112*H[{-1, -1, 0, -1, 0}, x] - 
    40*H[{-1, -1, 0, 0, 0}, x] + 112*H[{-1, 0, -1, -1, 0}, x] - 
    48*H[{-1, 0, -1, 0, 0}, x] - 60*H[{-1, 0, 0, -1, 0}, x] + 
    18*H[{-1, 0, 0, 0, 0}, x] + 112*H[{0, -1, -1, -1, 0}, x] - 
    80*H[{0, -1, -1, 0, 0}, x] - 52*H[{0, -1, 0, -1, 0}, x] + 
    22*H[{0, -1, 0, 0, 0}, x] - 16*H[{0, -1, 0, 1, 0}, x] - 
    (136*H[{0, 0, -1, -1, 0}, x])/3 + (76*H[{0, 0, -1, 0, 0}, x])/3 - 
    (32*H[{0, 0, -1, 1, 0}, x])/3 + (52*H[{0, 0, 0, -1, 0}, x])/3 - 
    14*H[{0, 0, 0, 0, 0}, x] + (8*H[{0, 0, 0, 1, 0}, x])/3 - 
    (32*H[{0, 0, 1, -1, 0}, x])/3 - (16*H[{0, 0, 1, 0, 0}, x])/3 - 
    (64*H[{0, 0, 1, 1, 0}, x])/3 + 112*H[{-1, -1}, x]*Zeta[3] + 
    42*H[{-1, 0}, x]*Zeta[3] - 64*H[{0, -1}, x]*Zeta[3] - 
    (11*H[{0, 0}, x]*Zeta[3])/3 + (257*Pi^2*Zeta[3] + 1968*Zeta[5])/18), 
 eps^4*((-17*Pi^4)/360 - (Pi^2*H[{0, 0}, x])/6 - (2*Pi^2*H[{1, 0}, x])/3 - 
    4*H[{0, -1, 0, 0}, x] + 2*H[{0, 0, -1, 0}, x] + 2*H[{0, 1, 0, 0}, x] - 
    4*H[{1, 0, 0, 0}, x] + 4*H[{0}, x]*Zeta[3]) + 
  eps^5*((-17*Pi^4*H[{-1}, x])/180 - (11*Pi^4*H[{0}, x])/72 - 
    (11*Pi^4*H[{1}, x])/45 - (Pi^2*H[{-1, 0, 0}, x])/3 - 
    (4*Pi^2*H[{-1, 1, 0}, x])/3 - 3*Pi^2*H[{0, -1, 0}, x] + 
    (5*Pi^2*H[{0, 0, -1}, x])/3 + (2*Pi^2*H[{0, 0, 0}, x])/3 + 
    3*Pi^2*H[{0, 1, 0}, x] - (4*Pi^2*H[{1, -1, 0}, x])/3 - 
    2*Pi^2*H[{1, 0, 0}, x] + (4*Pi^2*H[{1, 1, 0}, x])/3 - 
    8*H[{-1, 0, -1, 0, 0}, x] + 4*H[{-1, 0, 0, -1, 0}, x] + 
    4*H[{-1, 0, 1, 0, 0}, x] - 8*H[{-1, 1, 0, 0, 0}, x] - 
    24*H[{0, -1, -1, 0, 0}, x] + 4*H[{0, -1, 0, -1, 0}, x] - 
    2*H[{0, -1, 0, 0, 0}, x] - 16*H[{0, -1, 0, 1, 0}, x] + 
    20*H[{0, 0, -1, -1, 0}, x] + 6*H[{0, 0, -1, 0, 0}, x] - 
    16*H[{0, 0, 0, -1, 0}, x] + 4*H[{0, 0, 0, 1, 0}, x] - 
    4*H[{0, 0, 1, 0, 0}, x] + 4*H[{0, 1, 0, -1, 0}, x] + 
    14*H[{0, 1, 0, 0, 0}, x] + 8*H[{0, 1, 0, 1, 0}, x] + 
    8*H[{0, 1, 1, 0, 0}, x] - 8*H[{1, -1, 0, 0, 0}, x] - 
    8*H[{1, 0, 0, -1, 0}, x] - 2*H[{1, 0, 0, 0, 0}, x] - 
    16*H[{1, 0, 0, 1, 0}, x] - 12*H[{1, 0, 1, 0, 0}, x] + 
    8*H[{1, 1, 0, 0, 0}, x] + 2*Pi^2*Zeta[3] + 8*H[{-1, 0}, x]*Zeta[3] - 
    8*H[{0, -1}, x]*Zeta[3] - 5*H[{0, 0}, x]*Zeta[3] + 
    14*H[{0, 1}, x]*Zeta[3] - 4*H[{1, 0}, x]*Zeta[3] + 29*Zeta[5]), 
 eps^4*((-17*Pi^4)/360 - (Pi^2*H[{0, 0}, x])/6 - (2*Pi^2*H[{1, 0}, x])/3 - 
    4*H[{0, -1, 0, 0}, x] + 2*H[{0, 0, -1, 0}, x] + 2*H[{0, 1, 0, 0}, x] - 
    4*H[{1, 0, 0, 0}, x] + 4*H[{0}, x]*Zeta[3]) + 
  eps^5*((-17*Pi^4*H[{-1}, x])/180 - (31*Pi^4*H[{0}, x])/180 - 
    (41*Pi^4*H[{1}, x])/180 - (Pi^2*H[{-1, 0, 0}, x])/3 - 
    (4*Pi^2*H[{-1, 1, 0}, x])/3 - (11*Pi^2*H[{0, -1, 0}, x])/3 + 
    (5*Pi^2*H[{0, 0, -1}, x])/3 + (Pi^2*H[{0, 0, 0}, x])/2 + 
    (Pi^2*H[{0, 0, 1}, x])/3 + (10*Pi^2*H[{0, 1, 0}, x])/3 - 
    (4*Pi^2*H[{1, -1, 0}, x])/3 - 3*Pi^2*H[{1, 0, 0}, x] + 
    (4*Pi^2*H[{1, 1, 0}, x])/3 - 8*H[{-1, 0, -1, 0, 0}, x] + 
    4*H[{-1, 0, 0, -1, 0}, x] + 4*H[{-1, 0, 1, 0, 0}, x] - 
    8*H[{-1, 1, 0, 0, 0}, x] - 16*H[{0, -1, -1, 0, 0}, x] + 
    12*H[{0, -1, 0, -1, 0}, x] - 18*H[{0, -1, 0, 0, 0}, x] - 
    24*H[{0, -1, 0, 1, 0}, x] - 8*H[{0, -1, 1, 0, 0}, x] + 
    12*H[{0, 0, -1, -1, 0}, x] + 8*H[{0, 0, -1, 0, 0}, x] + 
    4*H[{0, 0, -1, 1, 0}, x] - 14*H[{0, 0, 0, -1, 0}, x] + 
    4*H[{0, 0, 0, 1, 0}, x] + 4*H[{0, 0, 1, -1, 0}, x] - 
    6*H[{0, 0, 1, 0, 0}, x] - 8*H[{0, 1, -1, 0, 0}, x] + 
    24*H[{0, 1, 0, 0, 0}, x] + 12*H[{0, 1, 0, 1, 0}, x] + 
    12*H[{0, 1, 1, 0, 0}, x] - 8*H[{1, -1, 0, 0, 0}, x] + 
    8*H[{1, 0, -1, 0, 0}, x] - 4*H[{1, 0, 0, -1, 0}, x] - 
    18*H[{1, 0, 0, 0, 0}, x] - 24*H[{1, 0, 0, 1, 0}, x] - 
    24*H[{1, 0, 1, 0, 0}, x] + 8*H[{1, 1, 0, 0, 0}, x] + 
    8*H[{-1, 0}, x]*Zeta[3] - 10*H[{0, -1}, x]*Zeta[3] - 
    H[{0, 0}, x]*Zeta[3] + 18*H[{0, 1}, x]*Zeta[3] - 4*H[{1, 0}, x]*Zeta[3] + 
    (7*Pi^2*Zeta[3] + 108*Zeta[5])/3), 
 eps^4*((-17*Pi^4)/360 - (Pi^2*H[{0, 0}, x])/6 - (2*Pi^2*H[{1, 0}, x])/3 - 
    4*H[{0, -1, 0, 0}, x] + 2*H[{0, 0, -1, 0}, x] + 2*H[{0, 1, 0, 0}, x] - 
    4*H[{1, 0, 0, 0}, x] + 4*H[{0}, x]*Zeta[3]) + 
  eps^5*((-17*Pi^4*H[{-1}, x])/180 - (7*Pi^4*H[{0}, x])/120 - 
    (11*Pi^4*H[{1}, x])/90 - (Pi^2*H[{-1, 0, 0}, x])/3 - 
    (4*Pi^2*H[{-1, 1, 0}, x])/3 - (7*Pi^2*H[{0, -1, 0}, x])/3 + 
    (5*Pi^2*H[{0, 0, -1}, x])/3 + (5*Pi^2*H[{0, 0, 0}, x])/6 + 
    3*Pi^2*H[{0, 1, 0}, x] - (4*Pi^2*H[{1, -1, 0}, x])/3 - 
    Pi^2*H[{1, 0, 0}, x] + 2*Pi^2*H[{1, 1, 0}, x] - 
    8*H[{-1, 0, -1, 0, 0}, x] + 4*H[{-1, 0, 0, -1, 0}, x] + 
    4*H[{-1, 0, 1, 0, 0}, x] - 8*H[{-1, 1, 0, 0, 0}, x] - 
    24*H[{0, -1, -1, 0, 0}, x] - 4*H[{0, -1, 0, -1, 0}, x] + 
    6*H[{0, -1, 0, 0, 0}, x] - 8*H[{0, -1, 0, 1, 0}, x] + 
    20*H[{0, 0, -1, -1, 0}, x] + 6*H[{0, 0, -1, 0, 0}, x] - 
    14*H[{0, 0, 0, -1, 0}, x] + 2*H[{0, 0, 0, 1, 0}, x] - 
    4*H[{0, 0, 1, 0, 0}, x] + 8*H[{0, 1, 0, -1, 0}, x] + 
    11*H[{0, 1, 0, 0, 0}, x] + 4*H[{0, 1, 0, 1, 0}, x] + 
    6*H[{0, 1, 1, 0, 0}, x] - 8*H[{1, -1, 0, 0, 0}, x] - 
    16*H[{1, 0, 0, -1, 0}, x] + 9*H[{1, 0, 0, 0, 0}, x] - 
    8*H[{1, 0, 0, 1, 0}, x] - 10*H[{1, 0, 1, 0, 0}, x] + 
    12*H[{1, 1, 0, 0, 0}, x] + 8*H[{-1, 0}, x]*Zeta[3] - 
    4*H[{0, -1}, x]*Zeta[3] - 8*H[{0, 0}, x]*Zeta[3] + 
    14*H[{0, 1}, x]*Zeta[3] - 6*H[{1, 0}, x]*Zeta[3] + 
    (4*Pi^2*Zeta[3] + 87*Zeta[5])/3), (-2*eps^2*H[{0, 0}, x])/3 + 
  eps^3*((-5*Pi^2*H[{0}, x])/18 - 4*H[{-1, 0, 0}, x] - 
    (2*H[{0, -1, 0}, x])/3 + (5*H[{0, 0, 0}, x])/3 - (4*H[{0, 1, 0}, x])/3 - 
    (2*Zeta[3])/3) + eps^4*((-31*Pi^4)/540 - (5*Pi^2*H[{-1, 0}, x])/3 - 
    (Pi^2*H[{0, -1}, x])/9 - (31*Pi^2*H[{0, 0}, x])/18 - 
    (8*Pi^2*H[{0, 1}, x])/9 - 24*H[{-1, -1, 0, 0}, x] - 
    4*H[{-1, 0, -1, 0}, x] + 10*H[{-1, 0, 0, 0}, x] - 8*H[{-1, 0, 1, 0}, x] + 
    (28*H[{0, -1, -1, 0}, x])/3 + (14*H[{0, -1, 0, 0}, x])/3 - 
    (16*H[{0, -1, 1, 0}, x])/3 - (16*H[{0, 0, -1, 0}, x])/3 - 
    (32*H[{0, 0, 0, 0}, x])/3 + (16*H[{0, 0, 1, 0}, x])/3 - 
    (16*H[{0, 1, -1, 0}, x])/3 + (4*H[{0, 1, 0, 0}, x])/3 - 
    (8*H[{0, 1, 1, 0}, x])/3 - 4*H[{-1}, x]*Zeta[3] + 
    (8*H[{0}, x]*Zeta[3])/3) + eps^5*((-31*Pi^4*H[{-1}, x])/90 - 
    (173*Pi^4*H[{0}, x])/120 - 10*Pi^2*H[{-1, -1, 0}, x] - 
    (2*Pi^2*H[{-1, 0, -1}, x])/3 - (31*Pi^2*H[{-1, 0, 0}, x])/3 - 
    (16*Pi^2*H[{-1, 0, 1}, x])/3 + (50*Pi^2*H[{0, -1, -1}, x])/9 + 
    (17*Pi^2*H[{0, -1, 0}, x])/18 - (32*Pi^2*H[{0, -1, 1}, x])/9 - 
    (38*Pi^2*H[{0, 0, -1}, x])/9 - (73*Pi^2*H[{0, 0, 0}, x])/36 + 
    (32*Pi^2*H[{0, 0, 1}, x])/9 - (32*Pi^2*H[{0, 1, -1}, x])/9 - 
    (55*Pi^2*H[{0, 1, 0}, x])/9 - (16*Pi^2*H[{0, 1, 1}, x])/9 - 
    144*H[{-1, -1, -1, 0, 0}, x] - 24*H[{-1, -1, 0, -1, 0}, x] + 
    60*H[{-1, -1, 0, 0, 0}, x] - 48*H[{-1, -1, 0, 1, 0}, x] + 
    56*H[{-1, 0, -1, -1, 0}, x] + 28*H[{-1, 0, -1, 0, 0}, x] - 
    32*H[{-1, 0, -1, 1, 0}, x] - 32*H[{-1, 0, 0, -1, 0}, x] - 
    64*H[{-1, 0, 0, 0, 0}, x] + 32*H[{-1, 0, 0, 1, 0}, x] - 
    32*H[{-1, 0, 1, -1, 0}, x] + 8*H[{-1, 0, 1, 0, 0}, x] - 
    16*H[{-1, 0, 1, 1, 0}, x] + (328*H[{0, -1, -1, -1, 0}, x])/3 + 
    (20*H[{0, -1, -1, 0, 0}, x])/3 - (64*H[{0, -1, -1, 1, 0}, x])/3 - 
    (160*H[{0, -1, 0, -1, 0}, x])/3 - (56*H[{0, -1, 0, 0, 0}, x])/3 + 
    (88*H[{0, -1, 0, 1, 0}, x])/3 - (64*H[{0, -1, 1, -1, 0}, x])/3 + 
    (16*H[{0, -1, 1, 0, 0}, x])/3 - (32*H[{0, -1, 1, 1, 0}, x])/3 - 
    (280*H[{0, 0, -1, -1, 0}, x])/3 + (28*H[{0, 0, -1, 0, 0}, x])/3 + 
    (64*H[{0, 0, -1, 1, 0}, x])/3 + (52*H[{0, 0, 0, -1, 0}, x])/3 + 
    (38*H[{0, 0, 0, 0, 0}, x])/3 - (112*H[{0, 0, 0, 1, 0}, x])/3 + 
    (64*H[{0, 0, 1, -1, 0}, x])/3 - (112*H[{0, 0, 1, 0, 0}, x])/3 + 
    (32*H[{0, 0, 1, 1, 0}, x])/3 - (64*H[{0, 1, -1, -1, 0}, x])/3 + 
    (16*H[{0, 1, -1, 0, 0}, x])/3 - (32*H[{0, 1, -1, 1, 0}, x])/3 + 
    (16*H[{0, 1, 0, -1, 0}, x])/3 - (64*H[{0, 1, 0, 0, 0}, x])/3 + 
    (8*H[{0, 1, 0, 1, 0}, x])/3 - (32*H[{0, 1, 1, -1, 0}, x])/3 + 
    (8*H[{0, 1, 1, 0, 0}, x])/3 - (16*H[{0, 1, 1, 1, 0}, x])/3 - 
    24*H[{-1, -1}, x]*Zeta[3] + 16*H[{-1, 0}, x]*Zeta[3] - 
    (64*H[{0, -1}, x]*Zeta[3])/3 + (26*H[{0, 0}, x]*Zeta[3])/3 + 
    (64*H[{0, 1}, x]*Zeta[3])/3 + (-43*Pi^2*Zeta[3] - 360*Zeta[5])/18), 
 (-2*eps^2*H[{0, 0}, x])/3 + eps^3*(-(Pi^2*H[{0}, x])/3 - 
    (8*H[{-1, 0, 0}, x])/3 - H[{0, 0, 0}, x]/3 - 2*H[{0, 1, 0}, x] - 
    (4*H[{1, 0, 0}, x])/3 - (2*Zeta[3])/3) + 
  eps^4*(-Pi^4/20 - (4*Pi^2*H[{-1, 0}, x])/3 - (20*Pi^2*H[{0, 0}, x])/9 - 
    (5*Pi^2*H[{0, 1}, x])/3 - (2*Pi^2*H[{1, 0}, x])/3 - 
    (32*H[{-1, -1, 0, 0}, x])/3 - (4*H[{-1, 0, 0, 0}, x])/3 - 
    8*H[{-1, 0, 1, 0}, x] - (16*H[{-1, 1, 0, 0}, x])/3 + 
    8*H[{0, -1, -1, 0}, x] - (10*H[{0, -1, 0, 0}, x])/3 - 
    4*H[{0, -1, 1, 0}, x] - 6*H[{0, 0, -1, 0}, x] - 
    (19*H[{0, 0, 0, 0}, x])/3 - 4*H[{0, 1, -1, 0}, x] - 
    (2*H[{0, 1, 0, 0}, x])/3 - 8*H[{0, 1, 1, 0}, x] - 
    (16*H[{1, -1, 0, 0}, x])/3 - (2*H[{1, 0, 0, 0}, x])/3 - 
    4*H[{1, 0, 1, 0}, x] - (8*H[{1, 1, 0, 0}, x])/3 - 
    (8*H[{-1}, x]*Zeta[3])/3 + (11*H[{0}, x]*Zeta[3])/3 - 
    (4*H[{1}, x]*Zeta[3])/3) + eps^5*(-(Pi^4*H[{-1}, x])/5 - 
    (325*Pi^4*H[{0}, x])/216 - (Pi^4*H[{1}, x])/10 - 
    (16*Pi^2*H[{-1, -1, 0}, x])/3 - (80*Pi^2*H[{-1, 0, 0}, x])/9 - 
    (20*Pi^2*H[{-1, 0, 1}, x])/3 - (8*Pi^2*H[{-1, 1, 0}, x])/3 + 
    4*Pi^2*H[{0, -1, -1}, x] - (7*Pi^2*H[{0, -1, 0}, x])/3 - 
    (10*Pi^2*H[{0, -1, 1}, x])/3 - (11*Pi^2*H[{0, 0, -1}, x])/3 - 
    (21*Pi^2*H[{0, 0, 0}, x])/4 - (10*Pi^2*H[{0, 1, -1}, x])/3 - 
    (37*Pi^2*H[{0, 1, 0}, x])/6 - (20*Pi^2*H[{0, 1, 1}, x])/3 - 
    (8*Pi^2*H[{1, -1, 0}, x])/3 - (40*Pi^2*H[{1, 0, 0}, x])/9 - 
    (10*Pi^2*H[{1, 0, 1}, x])/3 - (4*Pi^2*H[{1, 1, 0}, x])/3 - 
    (128*H[{-1, -1, -1, 0, 0}, x])/3 - (16*H[{-1, -1, 0, 0, 0}, x])/3 - 
    32*H[{-1, -1, 0, 1, 0}, x] - (64*H[{-1, -1, 1, 0, 0}, x])/3 + 
    32*H[{-1, 0, -1, -1, 0}, x] - (40*H[{-1, 0, -1, 0, 0}, x])/3 - 
    16*H[{-1, 0, -1, 1, 0}, x] - 24*H[{-1, 0, 0, -1, 0}, x] - 
    (76*H[{-1, 0, 0, 0, 0}, x])/3 - 16*H[{-1, 0, 1, -1, 0}, x] - 
    (8*H[{-1, 0, 1, 0, 0}, x])/3 - 32*H[{-1, 0, 1, 1, 0}, x] - 
    (64*H[{-1, 1, -1, 0, 0}, x])/3 - (8*H[{-1, 1, 0, 0, 0}, x])/3 - 
    16*H[{-1, 1, 0, 1, 0}, x] - (32*H[{-1, 1, 1, 0, 0}, x])/3 + 
    64*H[{0, -1, -1, -1, 0}, x] - (76*H[{0, -1, -1, 0, 0}, x])/3 - 
    8*H[{0, -1, -1, 1, 0}, x] - 36*H[{0, -1, 0, -1, 0}, x] - 
    (16*H[{0, -1, 0, 0, 0}, x])/3 + 4*H[{0, -1, 0, 1, 0}, x] - 
    8*H[{0, -1, 1, -1, 0}, x] + (4*H[{0, -1, 1, 0, 0}, x])/3 - 
    16*H[{0, -1, 1, 1, 0}, x] - 44*H[{0, 0, -1, -1, 0}, x] + 
    (10*H[{0, 0, -1, 0, 0}, x])/3 + (38*H[{0, 0, 0, -1, 0}, x])/3 - 
    (41*H[{0, 0, 0, 0, 0}, x])/3 - (98*H[{0, 0, 0, 1, 0}, x])/3 - 
    (76*H[{0, 0, 1, 0, 0}, x])/3 - 8*H[{0, 1, -1, -1, 0}, x] + 
    (4*H[{0, 1, -1, 0, 0}, x])/3 - 16*H[{0, 1, -1, 1, 0}, x] - 
    4*H[{0, 1, 0, -1, 0}, x] - (50*H[{0, 1, 0, 0, 0}, x])/3 - 
    4*H[{0, 1, 0, 1, 0}, x] - 16*H[{0, 1, 1, -1, 0}, x] - 
    (16*H[{0, 1, 1, 0, 0}, x])/3 - 32*H[{0, 1, 1, 1, 0}, x] - 
    (64*H[{1, -1, -1, 0, 0}, x])/3 - (8*H[{1, -1, 0, 0, 0}, x])/3 - 
    16*H[{1, -1, 0, 1, 0}, x] - (32*H[{1, -1, 1, 0, 0}, x])/3 + 
    16*H[{1, 0, -1, -1, 0}, x] - (20*H[{1, 0, -1, 0, 0}, x])/3 - 
    8*H[{1, 0, -1, 1, 0}, x] - 12*H[{1, 0, 0, -1, 0}, x] - 
    (38*H[{1, 0, 0, 0, 0}, x])/3 - 8*H[{1, 0, 1, -1, 0}, x] - 
    (4*H[{1, 0, 1, 0, 0}, x])/3 - 16*H[{1, 0, 1, 1, 0}, x] - 
    (32*H[{1, 1, -1, 0, 0}, x])/3 - (4*H[{1, 1, 0, 0, 0}, x])/3 - 
    8*H[{1, 1, 0, 1, 0}, x] - (16*H[{1, 1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, -1}, x]*Zeta[3])/3 + (44*H[{-1, 0}, x]*Zeta[3])/3 - 
    (16*H[{-1, 1}, x]*Zeta[3])/3 - (46*H[{0, -1}, x]*Zeta[3])/3 + 
    (56*H[{0, 0}, x]*Zeta[3])/3 + (100*H[{0, 1}, x]*Zeta[3])/3 - 
    (16*H[{1, -1}, x]*Zeta[3])/3 + (22*H[{1, 0}, x]*Zeta[3])/3 - 
    (8*H[{1, 1}, x]*Zeta[3])/3 + (-8*Pi^2*Zeta[3] - 195*Zeta[5])/9), 
 (eps*H[{0}, x])/2 + eps^2*(Pi^2/12 + H[{-1, 0}, x] - H[{0, 0}, x]/2) + 
  eps^3*((Pi^2*H[{-1}, x])/6 + (29*Pi^2*H[{0}, x])/24 + 2*H[{-1, -1, 0}, x] - 
    H[{-1, 0, 0}, x] - H[{0, -1, 0}, x] + (11*H[{0, 0, 0}, x])/2 - Zeta[3]) + 
  eps^4*(Pi^4/3 + (Pi^2*H[{-1, -1}, x])/3 + (29*Pi^2*H[{-1, 0}, x])/12 - 
    (Pi^2*H[{0, -1}, x])/6 + (47*Pi^2*H[{0, 0}, x])/24 + 
    4*H[{-1, -1, -1, 0}, x] - 2*H[{-1, -1, 0, 0}, x] - 
    2*H[{-1, 0, -1, 0}, x] + 11*H[{-1, 0, 0, 0}, x] - 
    2*H[{0, -1, -1, 0}, x] + 9*H[{0, -1, 0, 0}, x] + 7*H[{0, 0, -1, 0}, x] + 
    (13*H[{0, 0, 0, 0}, x])/2 + 16*H[{0, 0, 1, 0}, x] + 
    16*H[{0, 1, 0, 0}, x] + 6*H[{1, 0, 0, 0}, x] - 2*H[{-1}, x]*Zeta[3] - 
    (15*H[{0}, x]*Zeta[3])/2) + eps^5*((2*Pi^4*H[{-1}, x])/3 + 
    (9017*Pi^4*H[{0}, x])/2880 + (Pi^4*H[{1}, x])/15 + 
    (2*Pi^2*H[{-1, -1, -1}, x])/3 + (29*Pi^2*H[{-1, -1, 0}, x])/6 - 
    (Pi^2*H[{-1, 0, -1}, x])/3 + (47*Pi^2*H[{-1, 0, 0}, x])/12 - 
    (Pi^2*H[{0, -1, -1}, x])/3 + (11*Pi^2*H[{0, -1, 0}, x])/12 + 
    (9*Pi^2*H[{0, 0, -1}, x])/2 + (503*Pi^2*H[{0, 0, 0}, x])/24 + 
    (40*Pi^2*H[{0, 0, 1}, x])/3 + (32*Pi^2*H[{0, 1, 0}, x])/3 + 
    (11*Pi^2*H[{1, 0, 0}, x])/3 + 8*H[{-1, -1, -1, -1, 0}, x] - 
    4*H[{-1, -1, -1, 0, 0}, x] - 4*H[{-1, -1, 0, -1, 0}, x] + 
    22*H[{-1, -1, 0, 0, 0}, x] - 4*H[{-1, 0, -1, -1, 0}, x] + 
    18*H[{-1, 0, -1, 0, 0}, x] + 14*H[{-1, 0, 0, -1, 0}, x] + 
    13*H[{-1, 0, 0, 0, 0}, x] + 32*H[{-1, 0, 0, 1, 0}, x] + 
    32*H[{-1, 0, 1, 0, 0}, x] + 12*H[{-1, 1, 0, 0, 0}, x] - 
    4*H[{0, -1, -1, -1, 0}, x] + 18*H[{0, -1, -1, 0, 0}, x] + 
    10*H[{0, -1, 0, -1, 0}, x] + 7*H[{0, -1, 0, 0, 0}, x] + 
    16*H[{0, -1, 0, 1, 0}, x] + 32*H[{0, -1, 1, 0, 0}, x] - 
    10*H[{0, 0, -1, -1, 0}, x] + 21*H[{0, 0, -1, 0, 0}, x] + 
    32*H[{0, 0, -1, 1, 0}, x] + 25*H[{0, 0, 0, -1, 0}, x] + 
    (123*H[{0, 0, 0, 0, 0}, x])/2 + 28*H[{0, 0, 0, 1, 0}, x] + 
    32*H[{0, 0, 1, -1, 0}, x] + 24*H[{0, 0, 1, 0, 0}, x] + 
    64*H[{0, 0, 1, 1, 0}, x] + 32*H[{0, 1, -1, 0, 0}, x] + 
    16*H[{0, 1, 0, -1, 0}, x] + 28*H[{0, 1, 0, 0, 0}, x] + 
    56*H[{0, 1, 0, 1, 0}, x] + 48*H[{0, 1, 1, 0, 0}, x] + 
    12*H[{1, -1, 0, 0, 0}, x] + 12*H[{1, 0, 0, -1, 0}, x] + 
    18*H[{1, 0, 0, 0, 0}, x] + 16*H[{1, 0, 0, 1, 0}, x] + 
    32*H[{1, 0, 1, 0, 0}, x] + 12*H[{1, 1, 0, 0, 0}, x] - 
    4*H[{-1, -1}, x]*Zeta[3] - 15*H[{-1, 0}, x]*Zeta[3] + 
    2*H[{0, -1}, x]*Zeta[3] - (3*H[{0, 0}, x]*Zeta[3])/2 + 
    64*H[{0, 1}, x]*Zeta[3] + 18*H[{1, 0}, x]*Zeta[3] + 
    (-11*Pi^2*Zeta[3] - 72*Zeta[5])/6), -(eps*H[{0}, x])/6 + 
  eps^2*((-5*Pi^2)/36 - H[{-1, 0}, x]/3 - H[{0, 0}, x]/6 - 
    (2*H[{1, 0}, x])/3) + eps^3*((-5*Pi^2*H[{-1}, x])/18 - 
    (11*Pi^2*H[{0}, x])/24 - (5*Pi^2*H[{1}, x])/9 - (2*H[{-1, -1, 0}, x])/3 - 
    H[{-1, 0, 0}, x]/3 - (4*H[{-1, 1, 0}, x])/3 - H[{0, -1, 0}, x]/3 + 
    H[{0, 0, 0}, x]/6 - (2*H[{0, 1, 0}, x])/3 - (4*H[{1, -1, 0}, x])/3 - 
    (2*H[{1, 0, 0}, x])/3 - (8*H[{1, 1, 0}, x])/3 + (8*Zeta[3])/3) + 
  eps^4*((-623*Pi^4)/1080 - (5*Pi^2*H[{-1, -1}, x])/9 - 
    (11*Pi^2*H[{-1, 0}, x])/12 - (10*Pi^2*H[{-1, 1}, x])/9 - 
    (5*Pi^2*H[{0, -1}, x])/18 - (53*Pi^2*H[{0, 0}, x])/72 - 
    (5*Pi^2*H[{0, 1}, x])/9 - (10*Pi^2*H[{1, -1}, x])/9 - 
    (5*Pi^2*H[{1, 0}, x])/2 - (20*Pi^2*H[{1, 1}, x])/9 - 
    (4*H[{-1, -1, -1, 0}, x])/3 - (2*H[{-1, -1, 0, 0}, x])/3 - 
    (8*H[{-1, -1, 1, 0}, x])/3 - (2*H[{-1, 0, -1, 0}, x])/3 + 
    H[{-1, 0, 0, 0}, x]/3 - (4*H[{-1, 0, 1, 0}, x])/3 - 
    (8*H[{-1, 1, -1, 0}, x])/3 - (4*H[{-1, 1, 0, 0}, x])/3 - 
    (16*H[{-1, 1, 1, 0}, x])/3 - (2*H[{0, -1, -1, 0}, x])/3 - 
    H[{0, -1, 0, 0}, x]/3 - (4*H[{0, -1, 1, 0}, x])/3 + 
    3*H[{0, 0, -1, 0}, x] - (19*H[{0, 0, 0, 0}, x])/6 - 
    2*H[{0, 0, 1, 0}, x] - (4*H[{0, 1, -1, 0}, x])/3 + 
    (4*H[{0, 1, 0, 0}, x])/3 - (8*H[{0, 1, 1, 0}, x])/3 - 
    (8*H[{1, -1, -1, 0}, x])/3 - (4*H[{1, -1, 0, 0}, x])/3 - 
    (16*H[{1, -1, 1, 0}, x])/3 - (4*H[{1, 0, -1, 0}, x])/3 - 
    (10*H[{1, 0, 0, 0}, x])/3 - (8*H[{1, 0, 1, 0}, x])/3 - 
    (16*H[{1, 1, -1, 0}, x])/3 - (8*H[{1, 1, 0, 0}, x])/3 - 
    (32*H[{1, 1, 1, 0}, x])/3 + (16*H[{-1}, x]*Zeta[3])/3 + 
    (19*H[{0}, x]*Zeta[3])/2 + (32*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-623*Pi^4*H[{-1}, x])/540 - (3227*Pi^4*H[{0}, x])/2880 - 
    (671*Pi^4*H[{1}, x])/270 - (10*Pi^2*H[{-1, -1, -1}, x])/9 - 
    (11*Pi^2*H[{-1, -1, 0}, x])/6 - (20*Pi^2*H[{-1, -1, 1}, x])/9 - 
    (5*Pi^2*H[{-1, 0, -1}, x])/9 - (53*Pi^2*H[{-1, 0, 0}, x])/36 - 
    (10*Pi^2*H[{-1, 0, 1}, x])/9 - (20*Pi^2*H[{-1, 1, -1}, x])/9 - 
    5*Pi^2*H[{-1, 1, 0}, x] - (40*Pi^2*H[{-1, 1, 1}, x])/9 - 
    (5*Pi^2*H[{0, -1, -1}, x])/9 - (65*Pi^2*H[{0, -1, 0}, x])/36 - 
    (10*Pi^2*H[{0, -1, 1}, x])/9 + (29*Pi^2*H[{0, 0, -1}, x])/18 - 
    (7*Pi^2*H[{0, 0, 0}, x])/72 - (19*Pi^2*H[{0, 0, 1}, x])/9 - 
    (10*Pi^2*H[{0, 1, -1}, x])/9 - (11*Pi^2*H[{0, 1, 0}, x])/18 - 
    (20*Pi^2*H[{0, 1, 1}, x])/9 - (20*Pi^2*H[{1, -1, -1}, x])/9 - 
    5*Pi^2*H[{1, -1, 0}, x] - (40*Pi^2*H[{1, -1, 1}, x])/9 - 
    (10*Pi^2*H[{1, 0, -1}, x])/9 - (65*Pi^2*H[{1, 0, 0}, x])/18 - 
    (20*Pi^2*H[{1, 0, 1}, x])/9 - (40*Pi^2*H[{1, 1, -1}, x])/9 - 
    (26*Pi^2*H[{1, 1, 0}, x])/3 - (80*Pi^2*H[{1, 1, 1}, x])/9 - 
    (8*H[{-1, -1, -1, -1, 0}, x])/3 - (4*H[{-1, -1, -1, 0, 0}, x])/3 - 
    (16*H[{-1, -1, -1, 1, 0}, x])/3 - (4*H[{-1, -1, 0, -1, 0}, x])/3 + 
    (2*H[{-1, -1, 0, 0, 0}, x])/3 - (8*H[{-1, -1, 0, 1, 0}, x])/3 - 
    (16*H[{-1, -1, 1, -1, 0}, x])/3 - (8*H[{-1, -1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, -1, 1, 1, 0}, x])/3 - (4*H[{-1, 0, -1, -1, 0}, x])/3 - 
    (2*H[{-1, 0, -1, 0, 0}, x])/3 - (8*H[{-1, 0, -1, 1, 0}, x])/3 + 
    6*H[{-1, 0, 0, -1, 0}, x] - (19*H[{-1, 0, 0, 0, 0}, x])/3 - 
    4*H[{-1, 0, 0, 1, 0}, x] - (8*H[{-1, 0, 1, -1, 0}, x])/3 + 
    (8*H[{-1, 0, 1, 0, 0}, x])/3 - (16*H[{-1, 0, 1, 1, 0}, x])/3 - 
    (16*H[{-1, 1, -1, -1, 0}, x])/3 - (8*H[{-1, 1, -1, 0, 0}, x])/3 - 
    (32*H[{-1, 1, -1, 1, 0}, x])/3 - (8*H[{-1, 1, 0, -1, 0}, x])/3 - 
    (20*H[{-1, 1, 0, 0, 0}, x])/3 - (16*H[{-1, 1, 0, 1, 0}, x])/3 - 
    (32*H[{-1, 1, 1, -1, 0}, x])/3 - (16*H[{-1, 1, 1, 0, 0}, x])/3 - 
    (64*H[{-1, 1, 1, 1, 0}, x])/3 - (4*H[{0, -1, -1, -1, 0}, x])/3 - 
    (2*H[{0, -1, -1, 0, 0}, x])/3 - (8*H[{0, -1, -1, 1, 0}, x])/3 + 
    2*H[{0, -1, 0, -1, 0}, x] - (19*H[{0, -1, 0, 0, 0}, x])/3 - 
    4*H[{0, -1, 0, 1, 0}, x] - (8*H[{0, -1, 1, -1, 0}, x])/3 - 
    (4*H[{0, -1, 1, 0, 0}, x])/3 - (16*H[{0, -1, 1, 1, 0}, x])/3 + 
    (50*H[{0, 0, -1, -1, 0}, x])/3 - (23*H[{0, 0, -1, 0, 0}, x])/3 + 
    (4*H[{0, 0, -1, 1, 0}, x])/3 - 13*H[{0, 0, 0, -1, 0}, x] + 
    (49*H[{0, 0, 0, 0, 0}, x])/6 - 6*H[{0, 0, 0, 1, 0}, x] + 
    (4*H[{0, 0, 1, -1, 0}, x])/3 - (28*H[{0, 0, 1, 0, 0}, x])/3 - 
    (40*H[{0, 0, 1, 1, 0}, x])/3 - (8*H[{0, 1, -1, -1, 0}, x])/3 - 
    (4*H[{0, 1, -1, 0, 0}, x])/3 - (16*H[{0, 1, -1, 1, 0}, x])/3 + 
    8*H[{0, 1, 0, -1, 0}, x] - (2*H[{0, 1, 0, 0, 0}, x])/3 - 
    (16*H[{0, 1, 1, -1, 0}, x])/3 + (4*H[{0, 1, 1, 0, 0}, x])/3 - 
    (32*H[{0, 1, 1, 1, 0}, x])/3 - (16*H[{1, -1, -1, -1, 0}, x])/3 - 
    (8*H[{1, -1, -1, 0, 0}, x])/3 - (32*H[{1, -1, -1, 1, 0}, x])/3 - 
    (8*H[{1, -1, 0, -1, 0}, x])/3 - (20*H[{1, -1, 0, 0, 0}, x])/3 - 
    (16*H[{1, -1, 0, 1, 0}, x])/3 - (32*H[{1, -1, 1, -1, 0}, x])/3 - 
    (16*H[{1, -1, 1, 0, 0}, x])/3 - (64*H[{1, -1, 1, 1, 0}, x])/3 - 
    (8*H[{1, 0, -1, -1, 0}, x])/3 - (4*H[{1, 0, -1, 0, 0}, x])/3 - 
    (16*H[{1, 0, -1, 1, 0}, x])/3 - 12*H[{1, 0, 0, -1, 0}, x] + 
    (4*H[{1, 0, 0, 0, 0}, x])/3 - 8*H[{1, 0, 0, 1, 0}, x] - 
    (16*H[{1, 0, 1, -1, 0}, x])/3 - (20*H[{1, 0, 1, 0, 0}, x])/3 - 
    (32*H[{1, 0, 1, 1, 0}, x])/3 - (32*H[{1, 1, -1, -1, 0}, x])/3 - 
    (16*H[{1, 1, -1, 0, 0}, x])/3 - (64*H[{1, 1, -1, 1, 0}, x])/3 - 
    (16*H[{1, 1, 0, -1, 0}, x])/3 - (16*H[{1, 1, 0, 0, 0}, x])/3 - 
    (32*H[{1, 1, 0, 1, 0}, x])/3 - (64*H[{1, 1, 1, -1, 0}, x])/3 - 
    (32*H[{1, 1, 1, 0, 0}, x])/3 - (128*H[{1, 1, 1, 1, 0}, x])/3 + 
    (32*H[{-1, -1}, x]*Zeta[3])/3 + 19*H[{-1, 0}, x]*Zeta[3] + 
    (64*H[{-1, 1}, x]*Zeta[3])/3 + 4*H[{0, -1}, x]*Zeta[3] + 
    (17*H[{0, 0}, x]*Zeta[3])/2 + 26*H[{0, 1}, x]*Zeta[3] + 
    (64*H[{1, -1}, x]*Zeta[3])/3 + 30*H[{1, 0}, x]*Zeta[3] + 
    (128*H[{1, 1}, x]*Zeta[3])/3 + (521*Pi^2*Zeta[3] + 3096*Zeta[5])/36), 
 eps^3*(-(Pi^2*H[{0}, x])/9 + (4*H[{0, -1, 0}, x])/3 - 
    (4*H[{0, 0, 0}, x])/3 - (4*H[{0, 1, 0}, x])/3 - (2*Zeta[3])/3) + 
  eps^4*((-17*Pi^4)/540 - (4*Pi^2*H[{-1, 0}, x])/9 + 
    (2*Pi^2*H[{0, -1}, x])/3 - (4*Pi^2*H[{0, 1}, x])/3 - 
    (2*Pi^2*H[{1, 0}, x])/9 + (16*H[{-1, 0, -1, 0}, x])/3 - 
    (16*H[{-1, 0, 0, 0}, x])/3 - (16*H[{-1, 0, 1, 0}, x])/3 + 
    8*H[{0, -1, -1, 0}, x] - 4*H[{0, -1, 0, 0}, x] - 
    (16*H[{0, 0, -1, 0}, x])/3 + (14*H[{0, 0, 0, 0}, x])/3 - 
    (8*H[{0, 0, 1, 0}, x])/3 - 4*H[{0, 1, 0, 0}, x] - 8*H[{0, 1, 1, 0}, x] + 
    (8*H[{1, 0, -1, 0}, x])/3 - (8*H[{1, 0, 0, 0}, x])/3 - 
    (8*H[{1, 0, 1, 0}, x])/3 - (8*H[{-1}, x]*Zeta[3])/3 + 
    (2*H[{0}, x]*Zeta[3])/3 - (4*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-17*Pi^4*H[{-1}, x])/135 - (113*Pi^4*H[{0}, x])/540 - 
    (17*Pi^4*H[{1}, x])/270 - (16*Pi^2*H[{-1, -1, 0}, x])/9 + 
    (8*Pi^2*H[{-1, 0, -1}, x])/3 - (16*Pi^2*H[{-1, 0, 1}, x])/3 - 
    (8*Pi^2*H[{-1, 1, 0}, x])/9 + (44*Pi^2*H[{0, -1, -1}, x])/9 + 
    (11*Pi^2*H[{0, -1, 0}, x])/3 - (8*Pi^2*H[{0, -1, 1}, x])/9 - 
    (32*Pi^2*H[{0, 0, -1}, x])/9 - (10*Pi^2*H[{0, 0, 0}, x])/3 - 
    (16*Pi^2*H[{0, 0, 1}, x])/9 - (8*Pi^2*H[{0, 1, -1}, x])/9 - 
    (19*Pi^2*H[{0, 1, 0}, x])/3 - (64*Pi^2*H[{0, 1, 1}, x])/9 - 
    (8*Pi^2*H[{1, -1, 0}, x])/9 + (4*Pi^2*H[{1, 0, -1}, x])/3 - 
    (8*Pi^2*H[{1, 0, 1}, x])/3 - (4*Pi^2*H[{1, 1, 0}, x])/9 + 
    (64*H[{-1, -1, 0, -1, 0}, x])/3 - (64*H[{-1, -1, 0, 0, 0}, x])/3 - 
    (64*H[{-1, -1, 0, 1, 0}, x])/3 + 32*H[{-1, 0, -1, -1, 0}, x] - 
    16*H[{-1, 0, -1, 0, 0}, x] - (64*H[{-1, 0, 0, -1, 0}, x])/3 + 
    (56*H[{-1, 0, 0, 0, 0}, x])/3 - (32*H[{-1, 0, 0, 1, 0}, x])/3 - 
    16*H[{-1, 0, 1, 0, 0}, x] - 32*H[{-1, 0, 1, 1, 0}, x] + 
    (32*H[{-1, 1, 0, -1, 0}, x])/3 - (32*H[{-1, 1, 0, 0, 0}, x])/3 - 
    (32*H[{-1, 1, 0, 1, 0}, x])/3 + (112*H[{0, -1, -1, -1, 0}, x])/3 - 
    (40*H[{0, -1, -1, 0, 0}, x])/3 + (32*H[{0, -1, -1, 1, 0}, x])/3 - 
    (56*H[{0, -1, 0, -1, 0}, x])/3 + (52*H[{0, -1, 0, 0, 0}, x])/3 - 
    (16*H[{0, -1, 0, 1, 0}, x])/3 + (32*H[{0, -1, 1, -1, 0}, x])/3 - 
    (32*H[{0, -1, 1, 0, 0}, x])/3 - (32*H[{0, -1, 1, 1, 0}, x])/3 - 
    (64*H[{0, 0, -1, -1, 0}, x])/3 + (16*H[{0, 0, -1, 0, 0}, x])/3 - 
    (32*H[{0, 0, -1, 1, 0}, x])/3 + 28*H[{0, 0, 0, -1, 0}, x] - 
    20*H[{0, 0, 0, 0, 0}, x] - (32*H[{0, 0, 1, -1, 0}, x])/3 + 
    (44*H[{0, 0, 1, 0, 0}, x])/3 - (16*H[{0, 0, 1, 1, 0}, x])/3 + 
    (32*H[{0, 1, -1, -1, 0}, x])/3 - (32*H[{0, 1, -1, 0, 0}, x])/3 - 
    (32*H[{0, 1, -1, 1, 0}, x])/3 - (40*H[{0, 1, 0, -1, 0}, x])/3 - 
    (16*H[{0, 1, 0, 0, 0}, x])/3 - (32*H[{0, 1, 0, 1, 0}, x])/3 - 
    (32*H[{0, 1, 1, -1, 0}, x])/3 - (40*H[{0, 1, 1, 0, 0}, x])/3 - 
    (112*H[{0, 1, 1, 1, 0}, x])/3 + (32*H[{1, -1, 0, -1, 0}, x])/3 - 
    (32*H[{1, -1, 0, 0, 0}, x])/3 - (32*H[{1, -1, 0, 1, 0}, x])/3 + 
    16*H[{1, 0, -1, -1, 0}, x] - 8*H[{1, 0, -1, 0, 0}, x] - 
    (32*H[{1, 0, 0, -1, 0}, x])/3 + (28*H[{1, 0, 0, 0, 0}, x])/3 - 
    (16*H[{1, 0, 0, 1, 0}, x])/3 - 8*H[{1, 0, 1, 0, 0}, x] - 
    16*H[{1, 0, 1, 1, 0}, x] + (16*H[{1, 1, 0, -1, 0}, x])/3 - 
    (16*H[{1, 1, 0, 0, 0}, x])/3 - (16*H[{1, 1, 0, 1, 0}, x])/3 - 
    (32*H[{-1, -1}, x]*Zeta[3])/3 + (8*H[{-1, 0}, x]*Zeta[3])/3 - 
    (16*H[{-1, 1}, x]*Zeta[3])/3 - (56*H[{0, -1}, x]*Zeta[3])/3 + 
    (50*H[{0, 0}, x]*Zeta[3])/3 + (68*H[{0, 1}, x]*Zeta[3])/3 - 
    (16*H[{1, -1}, x]*Zeta[3])/3 + (4*H[{1, 0}, x]*Zeta[3])/3 - 
    (8*H[{1, 1}, x]*Zeta[3])/3 + (-29*Pi^2*Zeta[3] - 372*Zeta[5])/18), 
 eps^4*((-17*Pi^4)/360 - (Pi^2*H[{0, 0}, x])/6 - (2*Pi^2*H[{1, 0}, x])/3 - 
    4*H[{0, -1, 0, 0}, x] + 2*H[{0, 0, -1, 0}, x] + 2*H[{0, 1, 0, 0}, x] - 
    4*H[{1, 0, 0, 0}, x] + 4*H[{0}, x]*Zeta[3]) + 
  eps^5*((-17*Pi^4*H[{-1}, x])/180 - (7*Pi^4*H[{0}, x])/90 - 
    (Pi^4*H[{1}, x])/15 - (Pi^2*H[{-1, 0, 0}, x])/3 - 
    (4*Pi^2*H[{-1, 1, 0}, x])/3 - 3*Pi^2*H[{0, -1, 0}, x] + 
    2*Pi^2*H[{0, 0, -1}, x] + (5*Pi^2*H[{0, 0, 0}, x])/6 + 
    (11*Pi^2*H[{0, 1, 0}, x])/3 - (4*Pi^2*H[{1, -1, 0}, x])/3 - 
    (4*Pi^2*H[{1, 0, 0}, x])/3 + (8*Pi^2*H[{1, 1, 0}, x])/3 - 
    8*H[{-1, 0, -1, 0, 0}, x] + 4*H[{-1, 0, 0, -1, 0}, x] + 
    4*H[{-1, 0, 1, 0, 0}, x] - 8*H[{-1, 1, 0, 0, 0}, x] - 
    24*H[{0, -1, -1, 0, 0}, x] + 4*H[{0, -1, 0, -1, 0}, x] - 
    2*H[{0, -1, 0, 0, 0}, x] - 16*H[{0, -1, 0, 1, 0}, x] + 
    24*H[{0, 0, -1, -1, 0}, x] + 4*H[{0, 0, -1, 0, 0}, x] - 
    18*H[{0, 0, 0, -1, 0}, x] + 4*H[{0, 0, 0, 1, 0}, x] - 
    2*H[{0, 0, 1, 0, 0}, x] + 4*H[{0, 1, 0, -1, 0}, x] + 
    18*H[{0, 1, 0, 0, 0}, x] + 8*H[{0, 1, 0, 1, 0}, x] + 
    8*H[{0, 1, 1, 0, 0}, x] - 8*H[{1, -1, 0, 0, 0}, x] - 
    8*H[{1, 0, 0, -1, 0}, x] + 4*H[{1, 0, 0, 0, 0}, x] - 
    16*H[{1, 0, 0, 1, 0}, x] - 8*H[{1, 0, 1, 0, 0}, x] + 
    16*H[{1, 1, 0, 0, 0}, x] + 8*H[{-1, 0}, x]*Zeta[3] - 
    8*H[{0, -1}, x]*Zeta[3] - 7*H[{0, 0}, x]*Zeta[3] + 
    14*H[{0, 1}, x]*Zeta[3] - 4*H[{1, 0}, x]*Zeta[3] + 
    (5*Pi^2*Zeta[3] + 93*Zeta[5])/3), 
 eps^4*(Pi^4/72 - (Pi^2*H[{0, -1}, x])/3 + (3*Pi^2*H[{0, 0}, x])/2 - 
    4*H[{0, -1, -1, 0}, x] + 2*H[{0, -1, 0, 0}, x] + 2*H[{0, 0, -1, 0}, x] + 
    11*H[{0, 0, 0, 0}, x] + 2*H[{0}, x]*Zeta[3]) + 
  eps^5*((Pi^4*H[{-1}, x])/18 + (47*Pi^4*H[{0}, x])/60 - 
    (4*Pi^2*H[{-1, 0, -1}, x])/3 + 6*Pi^2*H[{-1, 0, 0}, x] - 
    4*Pi^2*H[{0, -1, -1}, x] + (14*Pi^2*H[{0, -1, 0}, x])/3 + 
    (8*Pi^2*H[{0, 0, -1}, x])/3 + (13*Pi^2*H[{0, 0, 0}, x])/3 - 
    16*H[{-1, 0, -1, -1, 0}, x] + 8*H[{-1, 0, -1, 0, 0}, x] + 
    8*H[{-1, 0, 0, -1, 0}, x] + 44*H[{-1, 0, 0, 0, 0}, x] - 
    48*H[{0, -1, -1, -1, 0}, x] + 24*H[{0, -1, -1, 0, 0}, x] + 
    24*H[{0, -1, 0, -1, 0}, x] + 28*H[{0, -1, 0, 0, 0}, x] + 
    32*H[{0, 0, -1, -1, 0}, x] - 8*H[{0, 0, -1, 0, 0}, x] + 
    4*H[{0, 0, 0, -1, 0}, x] - 2*H[{0, 0, 0, 0, 0}, x] + 
    48*H[{0, 0, 0, 1, 0}, x] + 48*H[{0, 0, 1, 0, 0}, x] + 
    8*H[{-1, 0}, x]*Zeta[3] + 24*H[{0, -1}, x]*Zeta[3] + 
    8*H[{0, 0}, x]*Zeta[3] + (2*(Pi^2*Zeta[3] + 27*Zeta[5]))/3), 
 (-2*eps^3*H[{0, 0, 0}, x])/3 + 
  eps^4*((-11*Pi^4)/720 - (11*Pi^2*H[{0, 0}, x])/36 - 4*H[{-1, 0, 0, 0}, x] - 
    (2*H[{0, -1, 0, 0}, x])/3 + (5*H[{0, 0, -1, 0}, x])/3 - 
    H[{0, 0, 0, 0}, x]/2 - (8*H[{0, 0, 1, 0}, x])/3 - 
    (4*H[{0, 1, 0, 0}, x])/3 - H[{0}, x]*Zeta[3]) + 
  eps^5*((-11*Pi^4*H[{-1}, x])/120 - (29*Pi^4*H[{0}, x])/540 - 
    (11*Pi^2*H[{-1, 0, 0}, x])/6 - (7*Pi^2*H[{0, -1, 0}, x])/18 + 
    (14*Pi^2*H[{0, 0, -1}, x])/9 - 3*Pi^2*H[{0, 0, 0}, x] - 
    (14*Pi^2*H[{0, 0, 1}, x])/9 - (7*Pi^2*H[{0, 1, 0}, x])/9 - 
    24*H[{-1, -1, 0, 0, 0}, x] - 4*H[{-1, 0, -1, 0, 0}, x] + 
    10*H[{-1, 0, 0, -1, 0}, x] - 3*H[{-1, 0, 0, 0, 0}, x] - 
    16*H[{-1, 0, 0, 1, 0}, x] - 8*H[{-1, 0, 1, 0, 0}, x] + 
    (28*H[{0, -1, -1, 0, 0}, x])/3 + (26*H[{0, -1, 0, -1, 0}, x])/3 - 
    3*H[{0, -1, 0, 0, 0}, x] - (20*H[{0, -1, 0, 1, 0}, x])/3 - 
    (16*H[{0, -1, 1, 0, 0}, x])/3 + (40*H[{0, 0, -1, -1, 0}, x])/3 - 
    (32*H[{0, 0, -1, 0, 0}, x])/3 + (8*H[{0, 0, -1, 1, 0}, x])/3 - 
    14*H[{0, 0, 0, -1, 0}, x] - (38*H[{0, 0, 0, 0, 0}, x])/3 + 
    2*H[{0, 0, 0, 1, 0}, x] + (8*H[{0, 0, 1, -1, 0}, x])/3 - 
    (4*H[{0, 0, 1, 0, 0}, x])/3 - (32*H[{0, 0, 1, 1, 0}, x])/3 - 
    (16*H[{0, 1, -1, 0, 0}, x])/3 + (4*H[{0, 1, 0, -1, 0}, x])/3 - 
    2*H[{0, 1, 0, 0, 0}, x] - (16*H[{0, 1, 0, 1, 0}, x])/3 - 
    (8*H[{0, 1, 1, 0, 0}, x])/3 - 6*H[{-1, 0}, x]*Zeta[3] - 
    2*H[{0, -1}, x]*Zeta[3] - (H[{0, 0}, x]*Zeta[3])/3 - 
    2*H[{0, 1}, x]*Zeta[3] + (Pi^2*Zeta[3] - 3*Zeta[5])/2), 
 -(eps^2*H[{0, 0}, x]) + eps^3*(-(Pi^2*H[{0}, x])/3 - 4*H[{-1, 0, 0}, x] + 
    H[{0, 0, 0}, x] - 2*H[{0, 1, 0}, x] - Zeta[3]) + 
  eps^4*((-19*Pi^4)/360 - (4*Pi^2*H[{-1, 0}, x])/3 + (Pi^2*H[{0, -1}, x])/3 - 
    (13*Pi^2*H[{0, 0}, x])/4 - Pi^2*H[{0, 1}, x] - 16*H[{-1, -1, 0, 0}, x] + 
    4*H[{-1, 0, 0, 0}, x] - 8*H[{-1, 0, 1, 0}, x] + 12*H[{0, -1, -1, 0}, x] - 
    4*H[{0, -1, 1, 0}, x] - 8*H[{0, 0, -1, 0}, x] - 16*H[{0, 0, 0, 0}, x] + 
    4*H[{0, 0, 1, 0}, x] - 4*H[{0, 1, -1, 0}, x] - 4*H[{0, 1, 1, 0}, x] - 
    4*H[{-1}, x]*Zeta[3] + H[{0}, x]*Zeta[3]) + 
  eps^5*((-19*Pi^4*H[{-1}, x])/90 - (587*Pi^4*H[{0}, x])/360 - 
    (16*Pi^2*H[{-1, -1, 0}, x])/3 + (4*Pi^2*H[{-1, 0, -1}, x])/3 - 
    13*Pi^2*H[{-1, 0, 0}, x] - 4*Pi^2*H[{-1, 0, 1}, x] + 
    (20*Pi^2*H[{0, -1, -1}, x])/3 - (5*Pi^2*H[{0, -1, 0}, x])/3 - 
    2*Pi^2*H[{0, -1, 1}, x] - 5*Pi^2*H[{0, 0, -1}, x] - 
    (67*Pi^2*H[{0, 0, 0}, x])/12 + 2*Pi^2*H[{0, 0, 1}, x] - 
    2*Pi^2*H[{0, 1, -1}, x] - (13*Pi^2*H[{0, 1, 0}, x])/2 - 
    2*Pi^2*H[{0, 1, 1}, x] - 64*H[{-1, -1, -1, 0, 0}, x] + 
    16*H[{-1, -1, 0, 0, 0}, x] - 32*H[{-1, -1, 0, 1, 0}, x] + 
    48*H[{-1, 0, -1, -1, 0}, x] - 16*H[{-1, 0, -1, 1, 0}, x] - 
    32*H[{-1, 0, 0, -1, 0}, x] - 64*H[{-1, 0, 0, 0, 0}, x] + 
    16*H[{-1, 0, 0, 1, 0}, x] - 16*H[{-1, 0, 1, -1, 0}, x] - 
    16*H[{-1, 0, 1, 1, 0}, x] + 96*H[{0, -1, -1, -1, 0}, x] - 
    20*H[{0, -1, -1, 0, 0}, x] - 8*H[{0, -1, -1, 1, 0}, x] - 
    52*H[{0, -1, 0, -1, 0}, x] - 34*H[{0, -1, 0, 0, 0}, x] + 
    16*H[{0, -1, 0, 1, 0}, x] - 8*H[{0, -1, 1, -1, 0}, x] - 
    8*H[{0, -1, 1, 1, 0}, x] - 76*H[{0, 0, -1, -1, 0}, x] - 
    6*H[{0, 0, -1, 0, 0}, x] + 8*H[{0, 0, -1, 1, 0}, x] + 
    30*H[{0, 0, 0, -1, 0}, x] + 7*H[{0, 0, 0, 0, 0}, x] - 
    68*H[{0, 0, 0, 1, 0}, x] + 8*H[{0, 0, 1, -1, 0}, x] - 
    40*H[{0, 0, 1, 0, 0}, x] + 8*H[{0, 0, 1, 1, 0}, x] - 
    8*H[{0, 1, -1, -1, 0}, x] - 8*H[{0, 1, -1, 1, 0}, x] - 
    20*H[{0, 1, 0, 0, 0}, x] - 8*H[{0, 1, 1, -1, 0}, x] - 
    8*H[{0, 1, 1, 1, 0}, x] - 16*H[{-1, -1}, x]*Zeta[3] + 
    4*H[{-1, 0}, x]*Zeta[3] - 30*H[{0, -1}, x]*Zeta[3] + 
    21*H[{0, 0}, x]*Zeta[3] + 14*H[{0, 1}, x]*Zeta[3] + 
    (-37*Pi^2*Zeta[3] - 468*Zeta[5])/12), -(eps^2*H[{0, 0}, x]) + 
  eps^3*(-(Pi^2*H[{0}, x])/3 - 4*H[{-1, 0, 0}, x] + H[{0, 0, 0}, x] - 
    2*H[{0, 1, 0}, x] - Zeta[3]) + 
  eps^4*((-7*Pi^4)/180 - (4*Pi^2*H[{-1, 0}, x])/3 - 
    (37*Pi^2*H[{0, 0}, x])/12 - Pi^2*H[{0, 1}, x] - 16*H[{-1, -1, 0, 0}, x] + 
    4*H[{-1, 0, 0, 0}, x] - 8*H[{-1, 0, 1, 0}, x] + 8*H[{0, -1, -1, 0}, x] + 
    2*H[{0, -1, 0, 0}, x] - 4*H[{0, -1, 1, 0}, x] - 6*H[{0, 0, -1, 0}, x] - 
    21*H[{0, 0, 0, 0}, x] + 4*H[{0, 0, 1, 0}, x] - 4*H[{0, 1, -1, 0}, x] - 
    4*H[{0, 1, 1, 0}, x] - 4*H[{-1}, x]*Zeta[3] + 3*H[{0}, x]*Zeta[3]) + 
  eps^5*((-7*Pi^4*H[{-1}, x])/45 - (59*Pi^4*H[{0}, x])/40 - 
    (16*Pi^2*H[{-1, -1, 0}, x])/3 - (37*Pi^2*H[{-1, 0, 0}, x])/3 - 
    4*Pi^2*H[{-1, 0, 1}, x] + (8*Pi^2*H[{0, -1, -1}, x])/3 + 
    (Pi^2*H[{0, -1, 0}, x])/3 - 2*Pi^2*H[{0, -1, 1}, x] - 
    (7*Pi^2*H[{0, 0, -1}, x])/3 - (33*Pi^2*H[{0, 0, 0}, x])/4 + 
    2*Pi^2*H[{0, 0, 1}, x] - 2*Pi^2*H[{0, 1, -1}, x] - 
    (13*Pi^2*H[{0, 1, 0}, x])/2 - 2*Pi^2*H[{0, 1, 1}, x] - 
    64*H[{-1, -1, -1, 0, 0}, x] + 16*H[{-1, -1, 0, 0, 0}, x] - 
    32*H[{-1, -1, 0, 1, 0}, x] + 32*H[{-1, 0, -1, -1, 0}, x] + 
    8*H[{-1, 0, -1, 0, 0}, x] - 16*H[{-1, 0, -1, 1, 0}, x] - 
    24*H[{-1, 0, 0, -1, 0}, x] - 84*H[{-1, 0, 0, 0, 0}, x] + 
    16*H[{-1, 0, 0, 1, 0}, x] - 16*H[{-1, 0, 1, -1, 0}, x] - 
    16*H[{-1, 0, 1, 1, 0}, x] + 48*H[{0, -1, -1, -1, 0}, x] + 
    4*H[{0, -1, -1, 0, 0}, x] - 8*H[{0, -1, -1, 1, 0}, x] - 
    28*H[{0, -1, 0, -1, 0}, x] - 46*H[{0, -1, 0, 0, 0}, x] + 
    16*H[{0, -1, 0, 1, 0}, x] - 8*H[{0, -1, 1, -1, 0}, x] - 
    8*H[{0, -1, 1, 1, 0}, x] - 44*H[{0, 0, -1, -1, 0}, x] - 
    6*H[{0, 0, -1, 0, 0}, x] + 8*H[{0, 0, -1, 1, 0}, x] + 
    46*H[{0, 0, 0, -1, 0}, x] - 31*H[{0, 0, 0, 0, 0}, x] - 
    92*H[{0, 0, 0, 1, 0}, x] + 8*H[{0, 0, 1, -1, 0}, x] - 
    64*H[{0, 0, 1, 0, 0}, x] + 8*H[{0, 0, 1, 1, 0}, x] - 
    8*H[{0, 1, -1, -1, 0}, x] - 8*H[{0, 1, -1, 1, 0}, x] - 
    32*H[{0, 1, 0, 0, 0}, x] - 8*H[{0, 1, 1, -1, 0}, x] - 
    8*H[{0, 1, 1, 1, 0}, x] - 16*H[{-1, -1}, x]*Zeta[3] + 
    12*H[{-1, 0}, x]*Zeta[3] - 6*H[{0, -1}, x]*Zeta[3] + 
    17*H[{0, 0}, x]*Zeta[3] + 14*H[{0, 1}, x]*Zeta[3] + 
    (-29*Pi^2*Zeta[3] - 180*Zeta[5])/12), -(eps^3*H[{0, 0, 0}, x]) + 
  eps^4*(-(Pi^2*H[{0, 0}, x])/2 - 6*H[{-1, 0, 0, 0}, x] + 
    2*H[{0, 0, -1, 0}, x] - 2*H[{0, 0, 0, 0}, x] - 4*H[{0, 0, 1, 0}, x] - 
    4*H[{0, 1, 0, 0}, x] - H[{0}, x]*Zeta[3]) + 
  eps^5*(-(Pi^4*H[{0}, x])/9 - 3*Pi^2*H[{-1, 0, 0}, x] - 
    (Pi^2*H[{0, -1, 0}, x])/9 + (11*Pi^2*H[{0, 0, -1}, x])/9 - 
    (175*Pi^2*H[{0, 0, 0}, x])/36 - (26*Pi^2*H[{0, 0, 1}, x])/9 - 
    (20*Pi^2*H[{0, 1, 0}, x])/9 - 36*H[{-1, -1, 0, 0, 0}, x] + 
    12*H[{-1, 0, 0, -1, 0}, x] - 12*H[{-1, 0, 0, 0, 0}, x] - 
    24*H[{-1, 0, 0, 1, 0}, x] - 24*H[{-1, 0, 1, 0, 0}, x] + 
    24*H[{0, -1, -1, 0, 0}, x] + (28*H[{0, -1, 0, -1, 0}, x])/3 - 
    (28*H[{0, -1, 0, 0, 0}, x])/3 - (16*H[{0, -1, 0, 1, 0}, x])/3 - 
    16*H[{0, -1, 1, 0, 0}, x] + (28*H[{0, 0, -1, -1, 0}, x])/3 - 
    (70*H[{0, 0, -1, 0, 0}, x])/3 + (8*H[{0, 0, -1, 1, 0}, x])/3 - 
    (38*H[{0, 0, 0, -1, 0}, x])/3 - 27*H[{0, 0, 0, 0, 0}, x] - 
    (10*H[{0, 0, 0, 1, 0}, x])/3 + (8*H[{0, 0, 1, -1, 0}, x])/3 + 
    (16*H[{0, 0, 1, 0, 0}, x])/3 - (56*H[{0, 0, 1, 1, 0}, x])/3 - 
    16*H[{0, 1, -1, 0, 0}, x] + (8*H[{0, 1, 0, -1, 0}, x])/3 - 
    (14*H[{0, 1, 0, 0, 0}, x])/3 - (44*H[{0, 1, 0, 1, 0}, x])/3 - 
    8*H[{0, 1, 1, 0, 0}, x] - 6*H[{-1, 0}, x]*Zeta[3] + 
    (4*H[{0, -1}, x]*Zeta[3])/3 + (7*H[{0, 0}, x]*Zeta[3])/3 - 
    (16*H[{0, 1}, x]*Zeta[3])/3 + (-7*Pi^2*Zeta[3] - 36*Zeta[5])/18), 
 (-2*eps^2*H[{0, 0}, x])/3 + eps^3*(-(Pi^2*H[{0}, x])/3 - 
    (8*H[{-1, 0, 0}, x])/3 - H[{0, 0, 0}, x]/3 - 2*H[{0, 1, 0}, x] - 
    (4*H[{1, 0, 0}, x])/3 - (2*Zeta[3])/3) + 
  eps^4*(-Pi^4/20 - (4*Pi^2*H[{-1, 0}, x])/3 - (8*Pi^2*H[{0, 0}, x])/3 - 
    (5*Pi^2*H[{0, 1}, x])/3 - (2*Pi^2*H[{1, 0}, x])/3 - 
    (32*H[{-1, -1, 0, 0}, x])/3 - (4*H[{-1, 0, 0, 0}, x])/3 - 
    8*H[{-1, 0, 1, 0}, x] - (16*H[{-1, 1, 0, 0}, x])/3 + 
    8*H[{0, -1, -1, 0}, x] - (10*H[{0, -1, 0, 0}, x])/3 - 
    4*H[{0, -1, 1, 0}, x] - 6*H[{0, 0, -1, 0}, x] - 
    (35*H[{0, 0, 0, 0}, x])/3 - 4*H[{0, 1, -1, 0}, x] - 
    (2*H[{0, 1, 0, 0}, x])/3 - 8*H[{0, 1, 1, 0}, x] - 
    (16*H[{1, -1, 0, 0}, x])/3 - (2*H[{1, 0, 0, 0}, x])/3 - 
    4*H[{1, 0, 1, 0}, x] - (8*H[{1, 1, 0, 0}, x])/3 - 
    (8*H[{-1}, x]*Zeta[3])/3 + (11*H[{0}, x]*Zeta[3])/3 - 
    (4*H[{1}, x]*Zeta[3])/3) + eps^5*(-(Pi^4*H[{-1}, x])/5 - 
    (1913*Pi^4*H[{0}, x])/1080 - (Pi^4*H[{1}, x])/10 - 
    (16*Pi^2*H[{-1, -1, 0}, x])/3 - (32*Pi^2*H[{-1, 0, 0}, x])/3 - 
    (20*Pi^2*H[{-1, 0, 1}, x])/3 - (8*Pi^2*H[{-1, 1, 0}, x])/3 + 
    4*Pi^2*H[{0, -1, -1}, x] - (7*Pi^2*H[{0, -1, 0}, x])/3 - 
    (10*Pi^2*H[{0, -1, 1}, x])/3 - (11*Pi^2*H[{0, 0, -1}, x])/3 - 
    (293*Pi^2*H[{0, 0, 0}, x])/36 - (10*Pi^2*H[{0, 1, -1}, x])/3 - 
    (15*Pi^2*H[{0, 1, 0}, x])/2 - (20*Pi^2*H[{0, 1, 1}, x])/3 - 
    (8*Pi^2*H[{1, -1, 0}, x])/3 - (16*Pi^2*H[{1, 0, 0}, x])/3 - 
    (10*Pi^2*H[{1, 0, 1}, x])/3 - (4*Pi^2*H[{1, 1, 0}, x])/3 - 
    (128*H[{-1, -1, -1, 0, 0}, x])/3 - (16*H[{-1, -1, 0, 0, 0}, x])/3 - 
    32*H[{-1, -1, 0, 1, 0}, x] - (64*H[{-1, -1, 1, 0, 0}, x])/3 + 
    32*H[{-1, 0, -1, -1, 0}, x] - (40*H[{-1, 0, -1, 0, 0}, x])/3 - 
    16*H[{-1, 0, -1, 1, 0}, x] - 24*H[{-1, 0, 0, -1, 0}, x] - 
    (140*H[{-1, 0, 0, 0, 0}, x])/3 - 16*H[{-1, 0, 1, -1, 0}, x] - 
    (8*H[{-1, 0, 1, 0, 0}, x])/3 - 32*H[{-1, 0, 1, 1, 0}, x] - 
    (64*H[{-1, 1, -1, 0, 0}, x])/3 - (8*H[{-1, 1, 0, 0, 0}, x])/3 - 
    16*H[{-1, 1, 0, 1, 0}, x] - (32*H[{-1, 1, 1, 0, 0}, x])/3 + 
    64*H[{0, -1, -1, -1, 0}, x] - (76*H[{0, -1, -1, 0, 0}, x])/3 - 
    8*H[{0, -1, -1, 1, 0}, x] - 36*H[{0, -1, 0, -1, 0}, x] - 
    (64*H[{0, -1, 0, 0, 0}, x])/3 + 4*H[{0, -1, 0, 1, 0}, x] - 
    8*H[{0, -1, 1, -1, 0}, x] + (4*H[{0, -1, 1, 0, 0}, x])/3 - 
    16*H[{0, -1, 1, 1, 0}, x] - 44*H[{0, 0, -1, -1, 0}, x] + 
    (10*H[{0, 0, -1, 0, 0}, x])/3 + (86*H[{0, 0, 0, -1, 0}, x])/3 - 
    (97*H[{0, 0, 0, 0, 0}, x])/3 - (170*H[{0, 0, 0, 1, 0}, x])/3 - 
    (124*H[{0, 0, 1, 0, 0}, x])/3 - 8*H[{0, 1, -1, -1, 0}, x] + 
    (4*H[{0, 1, -1, 0, 0}, x])/3 - 16*H[{0, 1, -1, 1, 0}, x] - 
    4*H[{0, 1, 0, -1, 0}, x] - (74*H[{0, 1, 0, 0, 0}, x])/3 - 
    4*H[{0, 1, 0, 1, 0}, x] - 16*H[{0, 1, 1, -1, 0}, x] - 
    (16*H[{0, 1, 1, 0, 0}, x])/3 - 32*H[{0, 1, 1, 1, 0}, x] - 
    (64*H[{1, -1, -1, 0, 0}, x])/3 - (8*H[{1, -1, 0, 0, 0}, x])/3 - 
    16*H[{1, -1, 0, 1, 0}, x] - (32*H[{1, -1, 1, 0, 0}, x])/3 + 
    16*H[{1, 0, -1, -1, 0}, x] - (20*H[{1, 0, -1, 0, 0}, x])/3 - 
    8*H[{1, 0, -1, 1, 0}, x] - 12*H[{1, 0, 0, -1, 0}, x] - 
    (70*H[{1, 0, 0, 0, 0}, x])/3 - 8*H[{1, 0, 1, -1, 0}, x] - 
    (4*H[{1, 0, 1, 0, 0}, x])/3 - 16*H[{1, 0, 1, 1, 0}, x] - 
    (32*H[{1, 1, -1, 0, 0}, x])/3 - (4*H[{1, 1, 0, 0, 0}, x])/3 - 
    8*H[{1, 1, 0, 1, 0}, x] - (16*H[{1, 1, 1, 0, 0}, x])/3 - 
    (32*H[{-1, -1}, x]*Zeta[3])/3 + (44*H[{-1, 0}, x]*Zeta[3])/3 - 
    (16*H[{-1, 1}, x]*Zeta[3])/3 - (46*H[{0, -1}, x]*Zeta[3])/3 + 
    (64*H[{0, 0}, x]*Zeta[3])/3 + (100*H[{0, 1}, x]*Zeta[3])/3 - 
    (16*H[{1, -1}, x]*Zeta[3])/3 + (22*H[{1, 0}, x]*Zeta[3])/3 - 
    (8*H[{1, 1}, x]*Zeta[3])/3 + (-4*Pi^2*Zeta[3] - 69*Zeta[5])/3), 
 -(eps*H[{0}, x]) + eps^2*(-Pi^2/6 - 2*H[{-1, 0}, x] - H[{0, 0}, x]) + 
  eps^3*(-(Pi^2*H[{-1}, x])/3 - (49*Pi^2*H[{0}, x])/12 - 
    4*H[{-1, -1, 0}, x] - 6*H[{-1, 0, 0}, x] + 2*H[{0, -1, 0}, x] - 
    13*H[{0, 0, 0}, x] - 6*H[{0, 1, 0}, x] - 4*H[{1, 0, 0}, x]) + 
  eps^4*((-89*Pi^4)/90 - (2*Pi^2*H[{-1, -1}, x])/3 - 
    (61*Pi^2*H[{-1, 0}, x])/6 + (Pi^2*H[{0, -1}, x])/3 - 
    (133*Pi^2*H[{0, 0}, x])/12 - 5*Pi^2*H[{0, 1}, x] - 2*Pi^2*H[{1, 0}, x] - 
    8*H[{-1, -1, -1, 0}, x] - 28*H[{-1, -1, 0, 0}, x] + 
    4*H[{-1, 0, -1, 0}, x] - 28*H[{-1, 0, 0, 0}, x] - 
    24*H[{-1, 0, 1, 0}, x] - 16*H[{-1, 1, 0, 0}, x] + 
    28*H[{0, -1, -1, 0}, x] - 36*H[{0, -1, 0, 0}, x] - 
    12*H[{0, -1, 1, 0}, x] - 30*H[{0, 0, -1, 0}, x] - 35*H[{0, 0, 0, 0}, x] - 
    32*H[{0, 0, 1, 0}, x] - 12*H[{0, 1, -1, 0}, x] - 22*H[{0, 1, 0, 0}, x] - 
    24*H[{0, 1, 1, 0}, x] - 16*H[{1, -1, 0, 0}, x] - 8*H[{1, 0, 0, 0}, x] - 
    12*H[{1, 0, 1, 0}, x] - 8*H[{1, 1, 0, 0}, x] - 4*H[{-1}, x]*Zeta[3] + 
    39*H[{0}, x]*Zeta[3] - 4*H[{1}, x]*Zeta[3]) + 
  eps^5*((-41*Pi^4*H[{-1}, x])/18 - (19697*Pi^4*H[{0}, x])/1440 - 
    (7*Pi^4*H[{1}, x])/30 - (4*Pi^2*H[{-1, -1, -1}, x])/3 - 
    (85*Pi^2*H[{-1, -1, 0}, x])/3 + (2*Pi^2*H[{-1, 0, -1}, x])/3 - 
    (229*Pi^2*H[{-1, 0, 0}, x])/6 - 20*Pi^2*H[{-1, 0, 1}, x] - 
    8*Pi^2*H[{-1, 1, 0}, x] + (38*Pi^2*H[{0, -1, -1}, x])/3 - 
    (23*Pi^2*H[{0, -1, 0}, x])/2 - 10*Pi^2*H[{0, -1, 1}, x] - 
    19*Pi^2*H[{0, 0, -1}, x] - (817*Pi^2*H[{0, 0, 0}, x])/12 - 
    24*Pi^2*H[{0, 0, 1}, x] - 10*Pi^2*H[{0, 1, -1}, x] - 
    (211*Pi^2*H[{0, 1, 0}, x])/6 - 20*Pi^2*H[{0, 1, 1}, x] - 
    8*Pi^2*H[{1, -1, 0}, x] - (59*Pi^2*H[{1, 0, 0}, x])/3 - 
    10*Pi^2*H[{1, 0, 1}, x] - 4*Pi^2*H[{1, 1, 0}, x] - 
    16*H[{-1, -1, -1, -1, 0}, x] - 120*H[{-1, -1, -1, 0, 0}, x] + 
    8*H[{-1, -1, 0, -1, 0}, x] - 64*H[{-1, -1, 0, 0, 0}, x] - 
    96*H[{-1, -1, 0, 1, 0}, x] - 64*H[{-1, -1, 1, 0, 0}, x] + 
    104*H[{-1, 0, -1, -1, 0}, x] - 92*H[{-1, 0, -1, 0, 0}, x] - 
    48*H[{-1, 0, -1, 1, 0}, x] - 96*H[{-1, 0, 0, -1, 0}, x] - 
    140*H[{-1, 0, 0, 0, 0}, x] - 64*H[{-1, 0, 0, 1, 0}, x] - 
    48*H[{-1, 0, 1, -1, 0}, x] - 48*H[{-1, 0, 1, 0, 0}, x] - 
    96*H[{-1, 0, 1, 1, 0}, x] - 64*H[{-1, 1, -1, 0, 0}, x] - 
    20*H[{-1, 1, 0, 0, 0}, x] - 48*H[{-1, 1, 0, 1, 0}, x] - 
    32*H[{-1, 1, 1, 0, 0}, x] + 200*H[{0, -1, -1, -1, 0}, x] - 
    176*H[{0, -1, -1, 0, 0}, x] - 24*H[{0, -1, -1, 1, 0}, x] - 
    112*H[{0, -1, 0, -1, 0}, x] - 46*H[{0, -1, 0, 0, 0}, x] - 
    52*H[{0, -1, 0, 1, 0}, x] - 24*H[{0, -1, 1, -1, 0}, x] - 
    28*H[{0, -1, 1, 0, 0}, x] - 48*H[{0, -1, 1, 1, 0}, x] - 
    100*H[{0, 0, -1, -1, 0}, x] + 18*H[{0, 0, -1, 0, 0}, x] - 
    64*H[{0, 0, -1, 1, 0}, x] + 54*H[{0, 0, 0, -1, 0}, x] - 
    305*H[{0, 0, 0, 0, 0}, x] - 182*H[{0, 0, 0, 1, 0}, x] - 
    64*H[{0, 0, 1, -1, 0}, x] - 148*H[{0, 0, 1, 0, 0}, x] - 
    112*H[{0, 0, 1, 1, 0}, x] - 24*H[{0, 1, -1, -1, 0}, x] - 
    28*H[{0, 1, -1, 0, 0}, x] - 48*H[{0, 1, -1, 1, 0}, x] - 
    20*H[{0, 1, 0, -1, 0}, x] - 114*H[{0, 1, 0, 0, 0}, x] - 
    84*H[{0, 1, 0, 1, 0}, x] - 48*H[{0, 1, 1, -1, 0}, x] - 
    64*H[{0, 1, 1, 0, 0}, x] - 96*H[{0, 1, 1, 1, 0}, x] - 
    64*H[{1, -1, -1, 0, 0}, x] - 20*H[{1, -1, 0, 0, 0}, x] - 
    48*H[{1, -1, 0, 1, 0}, x] - 32*H[{1, -1, 1, 0, 0}, x] + 
    48*H[{1, 0, -1, -1, 0}, x] - 20*H[{1, 0, -1, 0, 0}, x] - 
    24*H[{1, 0, -1, 1, 0}, x] - 16*H[{1, 0, 0, -1, 0}, x] - 
    108*H[{1, 0, 0, 0, 0}, x] - 32*H[{1, 0, 0, 1, 0}, x] - 
    24*H[{1, 0, 1, -1, 0}, x] - 28*H[{1, 0, 1, 0, 0}, x] - 
    48*H[{1, 0, 1, 1, 0}, x] - 32*H[{1, 1, -1, 0, 0}, x] - 
    16*H[{1, 1, 0, 0, 0}, x] - 24*H[{1, 1, 0, 1, 0}, x] - 
    16*H[{1, 1, 1, 0, 0}, x] - 24*H[{-1, -1}, x]*Zeta[3] + 
    100*H[{-1, 0}, x]*Zeta[3] - 16*H[{-1, 1}, x]*Zeta[3] - 
    74*H[{0, -1}, x]*Zeta[3] + 87*H[{0, 0}, x]*Zeta[3] + 
    16*H[{0, 1}, x]*Zeta[3] - 16*H[{1, -1}, x]*Zeta[3] + 
    12*H[{1, 0}, x]*Zeta[3] - 8*H[{1, 1}, x]*Zeta[3] + 
    (23*Pi^2*Zeta[3] - 252*Zeta[5])/6), 
 eps^3*(-(Pi^2*H[{0}, x])/18 - H[{0, 0, 0}, x]/3) + 
  eps^4*(Pi^4/540 - (Pi^2*H[{-1, 0}, x])/9 - (Pi^2*H[{0, 0}, x])/18 + 
    (Pi^2*H[{1, 0}, x])/9 - (2*H[{-1, 0, 0, 0}, x])/3 + 
    2*H[{0, 0, -1, 0}, x] - (4*H[{0, 0, 0, 0}, x])/3 - 2*H[{0, 0, 1, 0}, x] + 
    (2*H[{1, 0, 0, 0}, x])/3 + (H[{0}, x]*Zeta[3])/3) + 
  eps^5*((Pi^4*H[{-1}, x])/270 - (7*Pi^4*H[{0}, x])/60 - 
    (Pi^4*H[{1}, x])/270 - (2*Pi^2*H[{-1, -1, 0}, x])/9 - 
    (Pi^2*H[{-1, 0, 0}, x])/9 + (2*Pi^2*H[{-1, 1, 0}, x])/9 + 
    (2*Pi^2*H[{0, -1, 0}, x])/9 + (13*Pi^2*H[{0, 0, -1}, x])/9 - 
    (7*Pi^2*H[{0, 0, 0}, x])/4 - (13*Pi^2*H[{0, 0, 1}, x])/9 - 
    (2*Pi^2*H[{0, 1, 0}, x])/9 + (2*Pi^2*H[{1, -1, 0}, x])/9 + 
    (Pi^2*H[{1, 0, 0}, x])/9 - (2*Pi^2*H[{1, 1, 0}, x])/9 - 
    (4*H[{-1, -1, 0, 0, 0}, x])/3 + 4*H[{-1, 0, 0, -1, 0}, x] - 
    (8*H[{-1, 0, 0, 0, 0}, x])/3 - 4*H[{-1, 0, 0, 1, 0}, x] + 
    (4*H[{-1, 1, 0, 0, 0}, x])/3 + (4*H[{0, -1, 0, 0, 0}, x])/3 + 
    (44*H[{0, 0, -1, -1, 0}, x])/3 - (20*H[{0, 0, -1, 0, 0}, x])/3 + 
    (4*H[{0, 0, -1, 1, 0}, x])/3 - (20*H[{0, 0, 0, -1, 0}, x])/3 - 
    (17*H[{0, 0, 0, 0, 0}, x])/3 - (10*H[{0, 0, 0, 1, 0}, x])/3 + 
    (4*H[{0, 0, 1, -1, 0}, x])/3 - (16*H[{0, 0, 1, 0, 0}, x])/3 - 
    (28*H[{0, 0, 1, 1, 0}, x])/3 + 8*H[{0, 1, 0, -1, 0}, x] - 
    (22*H[{0, 1, 0, 0, 0}, x])/3 - 4*H[{0, 1, 0, 1, 0}, x] + 
    (4*H[{1, -1, 0, 0, 0}, x])/3 - 4*H[{1, 0, 0, -1, 0}, x] + 
    (8*H[{1, 0, 0, 0, 0}, x])/3 + 4*H[{1, 0, 0, 1, 0}, x] - 
    (4*H[{1, 1, 0, 0, 0}, x])/3 + (2*H[{-1, 0}, x]*Zeta[3])/3 - 
    (7*H[{0, 0}, x]*Zeta[3])/3 + 4*H[{0, 1}, x]*Zeta[3] - 
    (2*H[{1, 0}, x]*Zeta[3])/3 + (Pi^2*Zeta[3] + 5*Zeta[5])/3), 
 eps^4*(Pi^4/90 + (Pi^2*H[{0, 0}, x])/9 + (4*H[{0, -1, 0, 0}, x])/3 - 
    (4*H[{0, 0, -1, 0}, x])/3 + (4*H[{0, 0, 1, 0}, x])/3 - 
    (4*H[{0, 1, 0, 0}, x])/3 - H[{0}, x]*Zeta[3]) + 
  eps^5*((Pi^4*H[{-1}, x])/45 + (103*Pi^4*H[{0}, x])/1080 - 
    (Pi^4*H[{1}, x])/45 + (2*Pi^2*H[{-1, 0, 0}, x])/9 + 
    (7*Pi^2*H[{0, -1, 0}, x])/9 - (2*Pi^2*H[{0, 0, -1}, x])/3 + 
    (Pi^2*H[{0, 0, 0}, x])/6 + (4*Pi^2*H[{0, 0, 1}, x])/3 - 
    (4*Pi^2*H[{0, 1, 0}, x])/9 - (2*Pi^2*H[{1, 0, 0}, x])/9 + 
    (8*H[{-1, 0, -1, 0, 0}, x])/3 - (8*H[{-1, 0, 0, -1, 0}, x])/3 + 
    (8*H[{-1, 0, 0, 1, 0}, x])/3 - (8*H[{-1, 0, 1, 0, 0}, x])/3 + 
    (16*H[{0, -1, -1, 0, 0}, x])/3 - (4*H[{0, -1, 0, -1, 0}, x])/3 + 
    2*H[{0, -1, 0, 0, 0}, x] + (16*H[{0, -1, 0, 1, 0}, x])/3 + 
    (8*H[{0, -1, 1, 0, 0}, x])/3 - 8*H[{0, 0, -1, -1, 0}, x] + 
    6*H[{0, 0, 0, -1, 0}, x] - 2*H[{0, 0, 0, 1, 0}, x] + 
    4*H[{0, 0, 1, 0, 0}, x] + 8*H[{0, 0, 1, 1, 0}, x] + 
    (8*H[{0, 1, -1, 0, 0}, x])/3 - (8*H[{0, 1, 0, -1, 0}, x])/3 - 
    2*H[{0, 1, 0, 0, 0}, x] - (4*H[{0, 1, 0, 1, 0}, x])/3 - 
    (8*H[{0, 1, 1, 0, 0}, x])/3 - (8*H[{1, 0, -1, 0, 0}, x])/3 + 
    (8*H[{1, 0, 0, -1, 0}, x])/3 - (8*H[{1, 0, 0, 1, 0}, x])/3 + 
    (8*H[{1, 0, 1, 0, 0}, x])/3 - 2*H[{-1, 0}, x]*Zeta[3] + 
    2*H[{0, -1}, x]*Zeta[3] - 2*H[{0, 0}, x]*Zeta[3] - 
    6*H[{0, 1}, x]*Zeta[3] + 2*H[{1, 0}, x]*Zeta[3] + 
    (-(Pi^2*Zeta[3]) - 5*Zeta[5])/2), 
 eps^4*((19*Pi^4)/90 + (2*Pi^2*H[{0, 0}, x])/3 + (4*Pi^2*H[{1, 0}, x])/3 + 
    8*H[{0, 0, -1, 0}, x] + H[{0, 0, 0, 0}, x] - 4*H[{0, 0, 1, 0}, x] + 
    6*H[{0, 1, 0, 0}, x] + 8*H[{1, 0, 0, 0}, x] + 2*H[{0}, x]*Zeta[3]) + 
  eps^5*((19*Pi^4*H[{-1}, x])/45 + (28*Pi^4*H[{0}, x])/45 + 
    (16*Pi^4*H[{1}, x])/15 + (4*Pi^2*H[{-1, 0, 0}, x])/3 + 
    (8*Pi^2*H[{-1, 1, 0}, x])/3 + (4*Pi^2*H[{0, -1, 0}, x])/3 + 
    (16*Pi^2*H[{0, 0, -1}, x])/3 + (17*Pi^2*H[{0, 0, 0}, x])/6 - 
    (10*Pi^2*H[{0, 0, 1}, x])/3 + (11*Pi^2*H[{0, 1, 0}, x])/3 + 
    (8*Pi^2*H[{1, -1, 0}, x])/3 + (16*Pi^2*H[{1, 0, 0}, x])/3 + 
    (8*Pi^2*H[{1, 1, 0}, x])/3 + 16*H[{-1, 0, 0, -1, 0}, x] + 
    2*H[{-1, 0, 0, 0, 0}, x] - 8*H[{-1, 0, 0, 1, 0}, x] + 
    12*H[{-1, 0, 1, 0, 0}, x] + 16*H[{-1, 1, 0, 0, 0}, x] + 
    8*H[{0, -1, 0, 0, 0}, x] + 48*H[{0, 0, -1, -1, 0}, x] - 
    12*H[{0, 0, -1, 0, 0}, x] + 8*H[{0, 0, -1, 1, 0}, x] - 
    10*H[{0, 0, 0, -1, 0}, x] + 6*H[{0, 0, 0, 0, 0}, x] + 
    6*H[{0, 0, 0, 1, 0}, x] + 8*H[{0, 0, 1, -1, 0}, x] - 
    4*H[{0, 0, 1, 0, 0}, x] - 24*H[{0, 0, 1, 1, 0}, x] + 
    36*H[{0, 1, 0, -1, 0}, x] - 6*H[{0, 1, 0, 0, 0}, x] + 
    4*H[{0, 1, 0, 1, 0}, x] + 20*H[{0, 1, 1, 0, 0}, x] + 
    16*H[{1, -1, 0, 0, 0}, x] + 16*H[{1, 0, -1, 0, 0}, x] + 
    16*H[{1, 0, 0, 0, 0}, x] + 32*H[{1, 0, 0, 1, 0}, x] + 
    16*H[{1, 0, 1, 0, 0}, x] + 16*H[{1, 1, 0, 0, 0}, x] + 
    4*H[{-1, 0}, x]*Zeta[3] - H[{0, 0}, x]*Zeta[3] + 
    42*H[{0, 1}, x]*Zeta[3] - 4*H[{1, 0}, x]*Zeta[3] - 
    2*(Pi^2*Zeta[3] + 7*Zeta[5])), 
 eps^4*((-17*Pi^4)/360 - (Pi^2*H[{0, 0}, x])/6 - (2*Pi^2*H[{1, 0}, x])/3 - 
    4*H[{0, -1, 0, 0}, x] + 2*H[{0, 0, -1, 0}, x] + 2*H[{0, 1, 0, 0}, x] - 
    4*H[{1, 0, 0, 0}, x] + 4*H[{0}, x]*Zeta[3]) + 
  eps^5*((-17*Pi^4*H[{-1}, x])/180 + (Pi^4*H[{0}, x])/60 - 
    (29*Pi^4*H[{1}, x])/180 - (Pi^2*H[{-1, 0, 0}, x])/3 - 
    (4*Pi^2*H[{-1, 1, 0}, x])/3 - 3*Pi^2*H[{0, -1, 0}, x] + 
    (5*Pi^2*H[{0, 0, -1}, x])/3 + (3*Pi^2*H[{0, 0, 0}, x])/2 + 
    (Pi^2*H[{0, 0, 1}, x])/3 + (14*Pi^2*H[{0, 1, 0}, x])/3 - 
    (4*Pi^2*H[{1, -1, 0}, x])/3 - (2*Pi^2*H[{1, 0, 0}, x])/3 + 
    (4*Pi^2*H[{1, 1, 0}, x])/3 - 8*H[{-1, 0, -1, 0, 0}, x] + 
    4*H[{-1, 0, 0, -1, 0}, x] + 4*H[{-1, 0, 1, 0, 0}, x] - 
    8*H[{-1, 1, 0, 0, 0}, x] - 16*H[{0, -1, -1, 0, 0}, x] + 
    4*H[{0, -1, 0, -1, 0}, x] - 10*H[{0, -1, 0, 0, 0}, x] - 
    16*H[{0, -1, 0, 1, 0}, x] - 8*H[{0, -1, 1, 0, 0}, x] + 
    12*H[{0, 0, -1, -1, 0}, x] + 24*H[{0, 0, -1, 0, 0}, x] + 
    4*H[{0, 0, -1, 1, 0}, x] - 22*H[{0, 0, 0, -1, 0}, x] + 
    2*H[{0, 0, 0, 1, 0}, x] + 4*H[{0, 0, 1, -1, 0}, x] - 
    20*H[{0, 0, 1, 0, 0}, x] - 8*H[{0, 1, -1, 0, 0}, x] + 
    32*H[{0, 1, 0, 0, 0}, x] + 8*H[{0, 1, 0, 1, 0}, x] + 
    8*H[{0, 1, 1, 0, 0}, x] - 8*H[{1, -1, 0, 0, 0}, x] + 
    8*H[{1, 0, -1, 0, 0}, x] - 16*H[{1, 0, 0, -1, 0}, x] + 
    4*H[{1, 0, 0, 0, 0}, x] - 16*H[{1, 0, 0, 1, 0}, x] - 
    24*H[{1, 0, 1, 0, 0}, x] - 8*H[{1, 1, 0, -1, 0}, x] + 
    14*H[{1, 1, 0, 0, 0}, x] - 4*H[{1, 1, 1, 0, 0}, x] + 
    8*H[{-1, 0}, x]*Zeta[3] - 6*H[{0, -1}, x]*Zeta[3] - 
    19*H[{0, 0}, x]*Zeta[3] + 14*H[{0, 1}, x]*Zeta[3] - 
    10*H[{1, 0}, x]*Zeta[3] - 8*H[{1, 1}, x]*Zeta[3] + 
    (-(Pi^2*Zeta[3]) + 90*Zeta[5])/3), eps^2*(Pi^2/18 + H[{0, 0}, x]/3) + 
  eps^3*((Pi^2*H[{0}, x])/9 + (2*H[{0, -1, 0}, x])/3 - 
    (5*H[{0, 0, 0}, x])/6 + (4*H[{0, 1, 0}, x])/3 + H[{1, 0, 0}, x] + 
    Zeta[3]/3) + eps^4*((221*Pi^4)/1080 - (4*Pi^2*H[{-1, 0}, x])/9 + 
    (5*Pi^2*H[{0, -1}, x])/9 + (37*Pi^2*H[{0, 0}, x])/18 + 
    (10*Pi^2*H[{0, 1}, x])/9 + (23*Pi^2*H[{1, 0}, x])/18 + 
    (4*H[{-1, 0, -1, 0}, x])/3 - (14*H[{-1, 0, 0, 0}, x])/3 - 
    (4*H[{-1, 0, 1, 0}, x])/3 + (4*H[{0, -1, -1, 0}, x])/3 - 
    2*H[{0, -1, 0, 0}, x] + (8*H[{0, -1, 1, 0}, x])/3 - H[{0, 0, -1, 0}, x] + 
    (29*H[{0, 0, 0, 0}, x])/2 - H[{0, 0, 1, 0}, x] + 
    (8*H[{0, 1, -1, 0}, x])/3 + H[{0, 1, 0, 0}, x] + 
    (16*H[{0, 1, 1, 0}, x])/3 + (14*H[{1, 0, -1, 0}, x])/3 + 
    (5*H[{1, 0, 0, 0}, x])/3 + (10*H[{1, 0, 1, 0}, x])/3 + 
    6*H[{1, 1, 0, 0}, x] - (2*H[{-1}, x]*Zeta[3])/3 - 
    (25*H[{0}, x]*Zeta[3])/6 + (23*H[{1}, x]*Zeta[3])/3) + 
  eps^5*((-11*Pi^4*H[{-1}, x])/60 + (2377*Pi^4*H[{0}, x])/2160 + 
    (29*Pi^4*H[{1}, x])/360 - (10*Pi^2*H[{-1, -1, 0}, x])/9 + 
    (2*Pi^2*H[{-1, 0, -1}, x])/3 - (7*Pi^2*H[{-1, 0, 0}, x])/3 - 
    (4*Pi^2*H[{-1, 0, 1}, x])/3 + (4*Pi^2*H[{-1, 1, 0}, x])/9 + 
    (10*Pi^2*H[{0, -1, -1}, x])/9 + (23*Pi^2*H[{0, -1, 0}, x])/6 + 
    (20*Pi^2*H[{0, -1, 1}, x])/9 - (Pi^2*H[{0, 0, -1}, x])/18 + 
    (307*Pi^2*H[{0, 0, 0}, x])/72 + (Pi^2*H[{0, 0, 1}, x])/18 + 
    (20*Pi^2*H[{0, 1, -1}, x])/9 + (19*Pi^2*H[{0, 1, 0}, x])/6 + 
    (40*Pi^2*H[{0, 1, 1}, x])/9 + (4*Pi^2*H[{1, -1, 0}, x])/9 + 
    (11*Pi^2*H[{1, 0, -1}, x])/3 + (31*Pi^2*H[{1, 0, 0}, x])/4 + 
    3*Pi^2*H[{1, 0, 1}, x] + (41*Pi^2*H[{1, 1, 0}, x])/9 + 
    (16*H[{-1, -1, 0, -1, 0}, x])/3 - 12*H[{-1, -1, 0, 0, 0}, x] - 
    (16*H[{-1, -1, 0, 1, 0}, x])/3 + 8*H[{-1, 0, -1, -1, 0}, x] - 
    (28*H[{-1, 0, -1, 0, 0}, x])/3 - 12*H[{-1, 0, 0, -1, 0}, x] - 
    (16*H[{-1, 0, 0, 0, 0}, x])/3 - 12*H[{-1, 0, 0, 1, 0}, x] - 
    (32*H[{-1, 0, 1, 0, 0}, x])/3 - 8*H[{-1, 0, 1, 1, 0}, x] + 
    (8*H[{-1, 1, 0, -1, 0}, x])/3 - 4*H[{-1, 1, 0, 0, 0}, x] - 
    (8*H[{-1, 1, 0, 1, 0}, x])/3 + (8*H[{0, -1, -1, -1, 0}, x])/3 - 
    (28*H[{0, -1, -1, 0, 0}, x])/3 + (16*H[{0, -1, -1, 1, 0}, x])/3 + 
    (4*H[{0, -1, 0, -1, 0}, x])/3 + 26*H[{0, -1, 0, 0, 0}, x] - 
    (16*H[{0, -1, 0, 1, 0}, x])/3 + (16*H[{0, -1, 1, -1, 0}, x])/3 - 
    (8*H[{0, -1, 1, 0, 0}, x])/3 + (32*H[{0, -1, 1, 1, 0}, x])/3 + 
    (2*H[{0, 0, -1, -1, 0}, x])/3 + 22*H[{0, 0, -1, 0, 0}, x] - 
    (2*H[{0, 0, -1, 1, 0}, x])/3 - (19*H[{0, 0, 0, -1, 0}, x])/3 + 
    (33*H[{0, 0, 0, 0, 0}, x])/2 + (175*H[{0, 0, 0, 1, 0}, x])/3 - 
    (2*H[{0, 0, 1, -1, 0}, x])/3 + 21*H[{0, 0, 1, 0, 0}, x] + 
    (2*H[{0, 0, 1, 1, 0}, x])/3 + (16*H[{0, 1, -1, -1, 0}, x])/3 - 
    (8*H[{0, 1, -1, 0, 0}, x])/3 + (32*H[{0, 1, -1, 1, 0}, x])/3 - 
    (22*H[{0, 1, 0, -1, 0}, x])/3 + 21*H[{0, 1, 0, 0, 0}, x] + 
    (34*H[{0, 1, 0, 1, 0}, x])/3 + (32*H[{0, 1, 1, -1, 0}, x])/3 + 
    (14*H[{0, 1, 1, 0, 0}, x])/3 + (64*H[{0, 1, 1, 1, 0}, x])/3 + 
    (8*H[{1, -1, 0, -1, 0}, x])/3 - 4*H[{1, -1, 0, 0, 0}, x] - 
    (8*H[{1, -1, 0, 1, 0}, x])/3 + 20*H[{1, 0, -1, -1, 0}, x] - 
    (20*H[{1, 0, -1, 0, 0}, x])/3 + 12*H[{1, 0, -1, 1, 0}, x] - 
    10*H[{1, 0, 0, -1, 0}, x] + (145*H[{1, 0, 0, 0, 0}, x])/3 + 
    16*H[{1, 0, 0, 1, 0}, x] + 12*H[{1, 0, 1, -1, 0}, x] + 
    (8*H[{1, 0, 1, 0, 0}, x])/3 + 12*H[{1, 0, 1, 1, 0}, x] + 
    (76*H[{1, 1, 0, -1, 0}, x])/3 - 4*H[{1, 1, 0, 0, 0}, x] + 
    (56*H[{1, 1, 0, 1, 0}, x])/3 + 28*H[{1, 1, 1, 0, 0}, x] - 
    (8*H[{-1, -1}, x]*Zeta[3])/3 - (16*H[{-1, 0}, x]*Zeta[3])/3 - 
    (4*H[{-1, 1}, x]*Zeta[3])/3 - (40*H[{0, -1}, x]*Zeta[3])/3 + 
    (13*H[{0, 0}, x]*Zeta[3])/3 - (59*H[{0, 1}, x]*Zeta[3])/3 - 
    (4*H[{1, -1}, x]*Zeta[3])/3 - (44*H[{1, 0}, x]*Zeta[3])/3 + 
    (142*H[{1, 1}, x]*Zeta[3])/3 + (-5*Pi^2*Zeta[3] + 94*Zeta[5])/2), 
 eps^5*(-(Pi^4*H[{-1}, x])/90 - (Pi^4*H[{1}, x])/90 - 
   (8*H[{-1, 0, -1, 0, 0}, x])/3 + (8*H[{-1, 0, 0, 0, 0}, x])/3 + 
   (8*H[{-1, 0, 1, 0, 0}, x])/3 - (8*H[{1, 0, -1, 0, 0}, x])/3 + 
   (8*H[{1, 0, 0, 0, 0}, x])/3 + (8*H[{1, 0, 1, 0, 0}, x])/3 + 
   (4*H[{-1, 0}, x]*Zeta[3])/3 + (4*H[{1, 0}, x]*Zeta[3])/3), 
 eps^5*(-(Pi^4*H[{1}, x])/24 + (Pi^2*H[{0, -1, 0}, x])/6 + 
   (Pi^2*H[{0, 0, -1}, x])/3 - (Pi^2*H[{0, 0, 1}, x])/6 + 
   (Pi^2*H[{0, 1, 0}, x])/6 + (Pi^2*H[{1, 0, 0}, x])/2 - 
   8*H[{0, -1, -1, 0, 0}, x] - 6*H[{0, -1, 0, -1, 0}, x] + 
   11*H[{0, -1, 0, 0, 0}, x] + 4*H[{0, -1, 0, 1, 0}, x] + 
   4*H[{0, -1, 1, 0, 0}, x] + 8*H[{0, 0, -1, -1, 0}, x] - 
   5*H[{0, 0, -1, 0, 0}, x] - 2*H[{0, 0, -1, 1, 0}, x] - 
   2*H[{0, 0, 1, -1, 0}, x] + 6*H[{0, 0, 1, 0, 0}, x] + 
   4*H[{0, 1, -1, 0, 0}, x] + 6*H[{0, 1, 0, -1, 0}, x] - 
   6*H[{0, 1, 0, 0, 0}, x] - 2*H[{0, 1, 0, 1, 0}, x] - 
   12*H[{1, 0, -1, 0, 0}, x] - 2*H[{1, 0, 0, -1, 0}, x] + 
   16*H[{1, 0, 0, 0, 0}, x] + 4*H[{1, 0, 0, 1, 0}, x] + 
   14*H[{1, 0, 1, 0, 0}, x] + H[{0, -1}, x]*Zeta[3] + 
   2*H[{0, 1}, x]*Zeta[3] + 4*H[{1, 0}, x]*Zeta[3]), 
 6*eps^3*H[{0, 0, 0}, x] + eps^4*((23*Pi^2*H[{0, 0}, x])/3 + 
    12*H[{-1, 0, 0, 0}, x] - 4*H[{0, 0, -1, 0}, x] + 76*H[{0, 0, 0, 0}, x] + 
    24*H[{0, 0, 1, 0}, x] + 28*H[{0, 1, 0, 0}, x] + 12*H[{1, 0, 0, 0}, x] + 
    14*H[{0}, x]*Zeta[3]) + eps^5*((98*Pi^4*H[{0}, x])/45 + 
    (70*Pi^2*H[{-1, 0, 0}, x])/3 + 2*Pi^2*H[{0, -1, 0}, x] - 
    2*Pi^2*H[{0, 0, -1}, x] + (355*Pi^2*H[{0, 0, 0}, x])/6 + 
    20*Pi^2*H[{0, 0, 1}, x] + (58*Pi^2*H[{0, 1, 0}, x])/3 - 
    (2*Pi^2*H[{1, 0, 0}, x])/3 + 24*H[{-1, -1, 0, 0, 0}, x] - 
    8*H[{-1, 0, 0, -1, 0}, x] + 248*H[{-1, 0, 0, 0, 0}, x] + 
    48*H[{-1, 0, 0, 1, 0}, x] + 56*H[{-1, 0, 1, 0, 0}, x] + 
    24*H[{-1, 1, 0, 0, 0}, x] - 80*H[{0, -1, -1, 0, 0}, x] - 
    8*H[{0, -1, 0, -1, 0}, x] + 140*H[{0, -1, 0, 0, 0}, x] + 
    64*H[{0, -1, 1, 0, 0}, x] - 56*H[{0, 0, -1, -1, 0}, x] + 
    108*H[{0, 0, -1, 0, 0}, x] + 16*H[{0, 0, -1, 1, 0}, x] + 
    12*H[{0, 0, 0, -1, 0}, x] + 266*H[{0, 0, 0, 0, 0}, x] + 
    320*H[{0, 0, 0, 1, 0}, x] + 16*H[{0, 0, 1, -1, 0}, x] + 
    264*H[{0, 0, 1, 0, 0}, x] + 112*H[{0, 0, 1, 1, 0}, x] + 
    64*H[{0, 1, -1, 0, 0}, x] - 8*H[{0, 1, 0, -1, 0}, x] + 
    148*H[{0, 1, 0, 0, 0}, x] + 112*H[{0, 1, 0, 1, 0}, x] + 
    80*H[{0, 1, 1, 0, 0}, x] + 24*H[{1, -1, 0, 0, 0}, x] - 
    8*H[{1, 0, 0, -1, 0}, x] - 40*H[{1, 0, 0, 0, 0}, x] + 
    48*H[{1, 0, 0, 1, 0}, x] + 56*H[{1, 0, 1, 0, 0}, x] + 
    24*H[{1, 1, 0, 0, 0}, x] + 28*H[{-1, 0}, x]*Zeta[3] - 
    16*H[{0, -1}, x]*Zeta[3] + 38*H[{0, 0}, x]*Zeta[3] + 
    84*H[{0, 1}, x]*Zeta[3] + 28*H[{1, 0}, x]*Zeta[3] + 
    (19*Pi^2*Zeta[3] + 90*Zeta[5])/3), -(eps^2*Pi^2)/18 - 
  (49*eps^4*Pi^4)/1080 + (eps^3*Zeta[3])/3 + 
  (eps^5*(-11*Pi^2*Zeta[3] - 996*Zeta[5]))/36, 
 -(eps^3*Pi^2*H[{0}, x])/18 + 
  eps^4*((-29*Pi^4)/540 - (Pi^2*H[{-1, 0}, x])/9 - (Pi^2*H[{0, 0}, x])/18 - 
    (2*Pi^2*H[{1, 0}, x])/9 + (4*H[{-1, 0, 0, 0}, x])/3 - 
    (4*H[{0, -1, 0, 0}, x])/3 + (4*H[{0, 1, 0, 0}, x])/3 - 
    (4*H[{1, 0, 0, 0}, x])/3 + H[{0}, x]*Zeta[3]) + 
  eps^5*((-83*Pi^4*H[{-1}, x])/1080 - (5*Pi^4*H[{0}, x])/72 + 
    (Pi^4*H[{1}, x])/135 - (2*Pi^2*H[{-1, -1, 0}, x])/9 + 
    (Pi^2*H[{-1, 0, 0}, x])/2 - (4*Pi^2*H[{-1, 1, 0}, x])/9 - 
    (13*Pi^2*H[{0, -1, 0}, x])/18 - (7*Pi^2*H[{0, 0, 0}, x])/18 + 
    (8*Pi^2*H[{0, 1, 0}, x])/9 - (4*Pi^2*H[{1, -1, 0}, x])/9 + 
    (4*Pi^2*H[{1, 1, 0}, x])/9 + (32*H[{-1, -1, 0, 0, 0}, x])/3 - 
    (4*H[{-1, 0, -1, 0, 0}, x])/3 - (10*H[{-1, 0, 0, -1, 0}, x])/3 + 
    H[{-1, 0, 0, 0, 0}, x] + (16*H[{-1, 0, 0, 1, 0}, x])/3 + 
    (16*H[{-1, 0, 1, 0, 0}, x])/3 - (8*H[{-1, 1, 0, 0, 0}, x])/3 - 
    (4*H[{0, -1, -1, 0, 0}, x])/3 + (10*H[{0, -1, 0, -1, 0}, x])/3 - 
    (35*H[{0, -1, 0, 0, 0}, x])/3 - (16*H[{0, -1, 0, 1, 0}, x])/3 - 
    (8*H[{0, -1, 1, 0, 0}, x])/3 - (4*H[{0, 0, -1, 0, 0}, x])/3 + 
    (4*H[{0, 0, 1, 0, 0}, x])/3 - (8*H[{0, 1, -1, 0, 0}, x])/3 - 
    (16*H[{0, 1, 0, -1, 0}, x])/3 + (32*H[{0, 1, 0, 0, 0}, x])/3 + 
    (16*H[{0, 1, 0, 1, 0}, x])/3 + (8*H[{0, 1, 1, 0, 0}, x])/3 - 
    (8*H[{1, -1, 0, 0, 0}, x])/3 - (8*H[{1, 0, -1, 0, 0}, x])/3 + 
    (16*H[{1, 0, 0, -1, 0}, x])/3 - (16*H[{1, 0, 0, 1, 0}, x])/3 + 
    (8*H[{1, 0, 1, 0, 0}, x])/3 + (8*H[{1, 1, 0, 0, 0}, x])/3 + 
    4*H[{-1, 0}, x]*Zeta[3] - 2*H[{0, -1}, x]*Zeta[3] + 
    H[{0, 0}, x]*Zeta[3] + 2*H[{0, 1}, x]*Zeta[3] + 2*H[{1, 0}, x]*Zeta[3] + 
    (19*Pi^2*Zeta[3] - 24*Zeta[5])/18), 
 eps^5*((-17*Pi^4*H[{0}, x])/360 - (Pi^4*H[{1}, x])/24 - 
   (Pi^2*H[{0, -1, 0}, x])/3 + (Pi^2*H[{0, 0, -1}, x])/6 - 
   (Pi^2*H[{0, 0, 1}, x])/6 + (Pi^2*H[{0, 1, 0}, x])/6 - 
   (Pi^2*H[{1, 0, 0}, x])/6 - 4*H[{0, -1, -1, 0, 0}, x] + 
   4*H[{0, -1, 0, -1, 0}, x] - 4*H[{0, -1, 0, 1, 0}, x] + 
   4*H[{0, -1, 1, 0, 0}, x] + 6*H[{0, 0, -1, -1, 0}, x] - 
   2*H[{0, 0, -1, 0, 0}, x] - 2*H[{0, 0, -1, 1, 0}, x] - 
   4*H[{0, 0, 0, -1, 0}, x] + 2*H[{0, 0, 0, 1, 0}, x] - 
   2*H[{0, 0, 1, -1, 0}, x] + 2*H[{0, 0, 1, 0, 0}, x] + 
   4*H[{0, 1, -1, 0, 0}, x] - 2*H[{0, 1, 0, -1, 0}, x] + 
   2*H[{0, 1, 0, 1, 0}, x] - 4*H[{1, 0, -1, 0, 0}, x] + 
   6*H[{1, 0, 0, -1, 0}, x] - 4*H[{1, 0, 0, 1, 0}, x] + 
   6*H[{1, 0, 1, 0, 0}, x] - 3*H[{0, -1}, x]*Zeta[3] - 
   2*H[{0, 1}, x]*Zeta[3] + 2*H[{1, 0}, x]*Zeta[3] + 
   (2*Pi^2*Zeta[3] - 15*Zeta[5])/6), 
 eps^4*((4*Pi^2*H[{0, 0}, x])/9 + (16*H[{0, 0, 0, 0}, x])/3) + 
  eps^5*((22*Pi^4*H[{0}, x])/135 + (32*Pi^2*H[{0, 0, 0}, x])/9 - 
    (16*H[{0, -1, 0, 0, 0}, x])/3 + (32*H[{0, 0, -1, 0, 0}, x])/3 + 
    (16*H[{0, 0, 0, -1, 0}, x])/3 + (58*H[{0, 0, 0, 0, 0}, x])/3 + 
    (56*H[{0, 0, 0, 1, 0}, x])/3 + (40*H[{0, 0, 1, 0, 0}, x])/3 + 
    (52*H[{0, 1, 0, 0, 0}, x])/3 + (16*H[{0, 0}, x]*Zeta[3])/3 + 4*Zeta[5]), 
 0}


==> anc/HQET_3loop_basis_f.m <==
{eps^3*G[1, {0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0}], 
 eps^3*G[1, {1, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 0}], 
 -((eps^4*(-1 + x^2)*G[1, {1, 1, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0}])/x), 
 eps^3*G[1, {1, 1, 0, 0, 0, 2, 2, 0, 1, 0, 2, 0}], 
 eps^3*G[1, {1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 2, 2}], 
 -((eps^4*(-1 + x^2)*G[1, {1, 0, 1, 0, 0, 1, 2, 0, 2, 0, 1, 0}])/x), 
 -((eps^5*(-1 + x^2)*G[1, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 2}])/x), 
 -((eps^4*(-1 + x^2)*G[1, {1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 1, 2}])/x), 
 -((eps^4*(-1 + x^2)*G[1, {1, 1, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0}])/x), 
 (eps^4*(-1 + x^2)^2*G[1, {1, 1, 1, 0, 0, 2, 2, 0, 1, 0, 1, 0}])/x^2, 
 eps^3*(1 + 4*eps)*G[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 2, 0, 0}], 
 -((eps^4*(-1 + x^2)*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0}])/x), 
 eps^3*G[1, {0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0}], 
 eps^3*(1 + 2*eps)*G[1, {0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 0, 1}], 
 -((eps^4*(-1 + x^2)*G[1, {0, 0, 1, 0, 0, 1, 1, 2, 2, 0, 0, 0}])/x), 
 -((eps^4*(-1 + x^2)*G[1, {0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0}])/x), 
 -((eps^3*(eps*(-1 + x)*G[1, {0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0}] + 
     (-1 + 6*eps)*x*G[1, {0, 0, 2, 0, 1, 0, 1, 2, 1, 0, 0, 0}]))/x), 
 -((eps^4*(-1 + x^2)*G[1, {0, 0, 1, 1, 0, 0, 1, 2, 2, 0, 0, 0}])/x), 
 eps^3*G[1, {0, 0, 2, 1, 0, 0, 2, 1, 2, 0, 0, 0}], 
 -((eps^4*(-1 + x^2)*G[1, {-1, 1, 1, 1, 0, 0, 1, 2, 0, 2, 0, 0}])/x), 
 eps^3*G[1, {-2, 1, 1, 1, 0, 0, 2, 2, 0, 2, 0, 0}], 
 -(eps^4*(-1 + 2*eps)*G[1, {0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1}]), 
 -((eps^4*(-1 + x^2)*G[1, {0, 1, 0, 0, 1, 0, 1, 2, 2, 0, -1, 1}])/x), 
 (eps^4*(-1 + x^2)^2*G[1, {0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0}])/x^2, 
 -((eps^4*(1 + eps)*(-1 + x^2)*G[1, {0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 1, 0}])/
   x), (eps^4*(-1 + x^2)^2*G[1, {0, 0, 2, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/x^2, 
 -((eps^4*(-1 + x^2)*G[1, {0, 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 0}])/x), 
 -((eps^4*(-1 + x^2)*G[1, {0, 0, 1, 1, 1, 0, 2, 1, 2, 0, 0, 0}])/x), 
 (eps^4*(1 + 2*eps)*(-1 + x^2)^2*G[1, {0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}])/
  x^2, -((eps^5*(-1 + x^2)*G[1, {1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1}])/x), 
 (-2*eps^5*G[1, {1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1}] + 
   eps^3*x*G[1, {2, 0, 0, 0, 0, 2, 1, 1, 2, -1, 0, 1}])/x, 
 -((eps^5*(-1 + x^2)*G[1, {1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0}])/x), 
 -((eps^5*(-1 + x^2)*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1}])/x), 
 -((eps^4*(-1 + x^2)*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 2, 0, -1, 1}])/x), 
 -((eps^3*(eps*G[1, {0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0}] + 
     2*eps^2*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1}] - 
     eps*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 2, 0, -1, 1}] - 
     x*G[1, {0, 2, 0, 0, 0, 1, 1, 2, 1, 0, -1, 2}]))/x), 
 (eps^4*(-1 + x^2)^2*G[1, {0, 2, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/x^2, 
 -((eps^4*(-1 + x^2)*G[1, {0, 1, 0, 1, 0, 1, 2, 1, 2, 0, 0, 0}])/x), 
 -((eps^4*(-1 + x^2)*G[1, {0, 1, 0, 1, -1, 1, 1, 2, 2, 0, 0, 0}])/x), 
 eps^3*G[1, {-1, 1, 0, 1, -1, 1, 2, 2, 2, 0, 0, 0}], 
 (eps^4*(-1 + x^2)^2*G[1, {1, 0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0}])/x^2, 
 -((eps^4*(-1 + x^2)*G[1, {1, 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 0}])/x), 
 -((eps^4*(-1 + x^2)*G[1, {1, -1, 1, 0, 0, 1, 0, 2, 1, 0, 2, 0}])/x), 
 -((eps^5*(-1 + x^2)*G[1, {1, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1}])/x), 
 -((eps^5*(-1 + x^2)*G[1, {1, 0, 1, 0, 1, 0, 1, 1, 2, 0, 1, 0}])/x), 
 -((eps^5*(-1 + x^2)*G[1, {0, 1, 0, 0, 1, 1, 1, 2, 1, 0, 0, 1}])/x), 
 (eps^4*(-1 + x^2)^2*G[1, {0, 2, 0, 0, 1, 1, 1, 2, 1, 0, -1, 1}])/x^2, 
 (eps^5*(-1 + x^2)^2*G[1, {1, 0, 1, 0, 1, 1, 0, 2, 1, 0, 1, 0}])/x^2, 
 -((eps^4*(-1 + x^2)*G[1, {2, 0, 1, 0, 1, 1, 0, 1, 1, 0, 2, 0}])/x), 
 -((eps^4*(1 + eps)*(-1 + x^2)*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 1, 1, 0, 0}])/
   x), (eps^4*(-1 + x^2)^2*G[1, {0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0}])/x^2, 
 -((eps^5*(-1 + x^2)*G[1, {1, 0, 1, 0, 0, 1, 1, 1, 2, 0, 1, 0}])/x), 
 (eps^4*(-1 + x^2)^2*G[1, {2, 0, 1, 0, 0, 2, 1, 1, 1, 0, 1, 0}])/x^2, 
 -((eps^4*(-1 + x^2)^3*G[1, {0, 0, 3, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/x^3), 
 (eps^4*(-1 + x^2)^2*G[1, {0, 0, 2, 1, 1, 1, 2, 1, 1, 0, 0, 0}])/x^2, 
 (eps^5*(-1 + x^2)^2*G[1, {1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0}])/x^2, 
 -((eps^6*(-1 + x^2)^3*G[1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/x^3), 
 (eps^5*(-1 + x^2)^2*G[1, {0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/x^2, 
 -((eps^4*(-1 + x^2)*(6*eps*(1 + x)*G[1, {0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 
        0}] + x*G[1, {0, 1, 1, 1, 0, 1, 2, 2, 1, 0, 0, 0}]))/x^2), 
 -((eps^5*(-1 + x^2)*G[1, {1, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}])/x), 
 -((eps^5*(-1 + x^2)*G[1, {1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 1}])/x), 
 -((eps^4*(-1 + x^2)*G[1, {2, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}])/x), 
 (eps^4*((2*G[1, {0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0}])/(1 - 4*eps) + 
    (16*(-1 + x)*G[1, {0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0}])/x + 
    (12*eps*(-1 + x^2)*G[1, {0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0}])/
     ((-1 + 4*eps)*x) - (24*eps*(-1 + x)*G[1, {0, 0, 1, 1, 0, 0, 1, 2, 2, 0, 
        0, 0}])/((-1 + 4*eps)*x) + 
    (12*eps*(-1 + x^2)*G[1, {0, 0, 1, 1, 0, 0, 1, 2, 2, 0, 0, 0}])/
     ((-1 + 4*eps)*x) - (8*(-1 + eps)*(-1 + x)*
      G[1, {0, 0, 1, 1, 1, 0, 2, 1, 2, 0, 0, 0}])/((-1 + 4*eps)*x) - 
    (12*eps*(-1 + x^2)*G[1, {0, 0, 1, 1, 1, 0, 2, 1, 2, 0, 0, 0}])/
     ((-1 + 4*eps)*x) - 
    (24*(eps*(-1 + x)*G[1, {0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0}] + 
       (-1 + 6*eps)*x*G[1, {0, 0, 2, 0, 1, 0, 1, 2, 1, 0, 0, 0}]))/
     ((-1 + 4*eps)*x) + (12*G[1, {0, 0, 2, 1, 0, 0, 2, 1, 2, 0, 0, 0}])/
     (1 - 4*eps) + (24*eps*(-1 + x)*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 0, 
        0}])/((-1 + 4*eps)*x) - 
    (12*eps*(-1 + x^2)*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0}])/
     ((-1 + 4*eps)*x) - 16*eps*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1}] - 
    (16*(-1 + x)*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 2, 0, -1, 1}])/x - 
    (12*eps*(1 + 2*eps)*(-1 + x^2)^2*G[1, {0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 
        0}])/((-1 + 4*eps)*x^2) + 
    (12*G[1, {0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0}])/(1 - 4*eps) + 
    (32*eps*G[1, {1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1}])/x + 
    (48*eps^2*G[1, {1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0}])/(-1 + 4*eps) + 
    (2*G[1, {1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 2, 2}])/(1 - 2*eps) + 
    (16*eps*(-2 + 3*x)*G[1, {1, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}])/x - 
    48*eps*G[1, {1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 1}] + 
    ((1 + 2*eps)*G[1, {1, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 0}])/
     (1 - 6*eps + 8*eps^2) + (8*(-1 + eps)*(-1 + x)*
      G[1, {1, 1, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0}])/((-1 + 4*eps)*x) + 
    (12*eps*(-1 + x^2)*G[1, {1, 1, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0}])/
     ((-1 + 4*eps)*x) + (12*G[1, {1, 1, 0, 0, 0, 2, 2, 0, 1, 0, 2, 0}])/
     (1 - 4*eps) + 8*G[1, {2, 0, 0, 0, 1, 2, 1, 1, 1, -1, 1, 1}] - 
    (16*(-1 + x)*G[1, {2, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}])/x))/8, 
 -(eps^3*(3*eps*x*G[1, {-2, 1, 1, 1, 0, 0, 2, 2, 0, 2, 0, 0}] + 
     2*(6*eps*(2 + eps*(-3 + x^2))*G[1, {-1, 1, 1, 1, 0, 0, 1, 2, 0, 2, 0, 
          0}] + eps*x*G[1, {0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0}] + 
       3*(-(eps*(4 + x + 2*eps*(-3 - x + x^2))*G[1, {0, 0, 1, 1, 0, 0, 1, 2, 
             2, 0, 0, 0}]) + eps*(-1 + 2*eps)*G[1, {0, 0, 1, 1, 1, 0, 2, 1, 
            2, 0, 0, 0}] + 2*eps*x*G[1, {0, 0, 2, 1, 0, 0, 2, 1, 2, 0, 0, 
            0}] + 2*eps*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0}] - 
         4*eps^2*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0}] + 
         eps*x*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0}] - 
         2*eps^2*x*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0}] - 
         8*eps^2*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1}] + 
         16*eps^3*G[1, {0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1}] - 
         2*eps*G[1, {0, 1, 0, 1, -1, 1, 1, 2, 2, 0, 0, 0}] + 
         4*eps^2*G[1, {0, 1, 0, 1, -1, 1, 1, 2, 2, 0, 0, 0}] + 
         eps*G[1, {0, 1, 0, 1, 0, 1, 2, 1, 2, 0, 0, 0}] - 
         2*eps^2*G[1, {0, 1, 0, 1, 0, 1, 2, 1, 2, 0, 0, 0}] + 
         2*eps*x*G[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 2, 0, 0}] + 
         8*eps^2*x*G[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 2, 0, 0}] - 
         x*G[1, {0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}] - 
         2*eps*x*G[1, {0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}] + 
         4*eps^2*x*G[1, {0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}] + 
         8*eps^3*x*G[1, {0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}] - 
         x*G[1, {0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0}] + 
         4*eps^2*x*G[1, {0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0}] + 
         x*G[1, {0, 2, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}] - 
         4*eps^2*x*G[1, {0, 2, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}] + 
         4*eps^2*G[1, {1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1}] - 
         8*eps^3*G[1, {1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1}] + 
         2*eps^2*x*G[1, {1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0}] - 
         4*eps^3*x*G[1, {1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0}] + 
         20*eps^2*G[1, {1, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}] - 
         40*eps^3*G[1, {1, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}] - 
         16*eps^2*G[1, {1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 1}] + 
         32*eps^3*G[1, {1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 1}] + 
         2*eps*x*G[1, {2, 0, 0, -1, 2, 1, 1, 1, 1, 1, -1, 1}] - 
         4*eps^2*x*G[1, {2, 0, 0, -1, 2, 1, 1, 1, 1, 1, -1, 1}] - 
         6*eps*G[1, {2, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}] + 
         12*eps^2*G[1, {2, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}] - 
         2*eps*x*G[1, {2, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}] + 
         4*eps^2*x*G[1, {2, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 1}]))))/
  (12*(-1 + 2*eps)*x), 
 -((eps^6*(-1 + x^2)*G[1, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1}])/x), 
 -((eps^5*(-1 + x^2)*G[1, {2, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1}])/x), 
 (eps^4*(1 + x)*(4*(1 + eps)*x*G[1, {0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 1, 0}] - 
    6*eps*(1 + x)^2*G[1, {0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}] - 
    2*x*G[1, {0, 1, 1, 1, 0, 1, 2, 2, 1, 0, 0, 0}] + 
    x*G[1, {1, 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 0}] + 
    2*x*G[1, {2, 0, 1, 0, 1, 1, 0, 1, 1, 0, 2, 0}] + 
    G[1, {2, 0, 1, 0, 1, 2, 1, 1, 1, 0, 1, 0}] - 
    x*G[1, {2, 0, 1, 0, 1, 2, 1, 1, 1, 0, 1, 0}] - 
    x^2*G[1, {2, 0, 1, 0, 1, 2, 1, 1, 1, 0, 1, 0}] + 
    x^3*G[1, {2, 0, 1, 0, 1, 2, 1, 1, 1, 0, 1, 0}] + 
    G[1, {2, 0, 1, 0, 2, 1, 1, 1, 1, 0, 1, 0}] - 
    x*G[1, {2, 0, 1, 0, 2, 1, 1, 1, 1, 0, 1, 0}] - 
    x^2*G[1, {2, 0, 1, 0, 2, 1, 1, 1, 1, 0, 1, 0}] + 
    x^3*G[1, {2, 0, 1, 0, 2, 1, 1, 1, 1, 0, 1, 0}]))/x^2, 
 eps^4*(-1 + 2*eps)*(-1 + 6*eps)*G[1, {0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1}], 
 (eps^5*(-1 + 6*eps)*(-1 + x^2)*G[1, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1}])/
  x, -((eps^5*(-1 + x^2)*G[1, {1, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 1}])/x), 
 (eps^6*(-1 + x^2)^2*G[1, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 1}])/x^2, 
 -((eps^6*(-1 + x^2)*G[1, {1, 1, -1, 0, 1, 1, 1, 1, 1, 1, 0, 1}])/x)}


==> anc/HQET_3loop_mAtilde.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -4*(Log[1 - x]/2 - Log[1 + x]/2), -Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, -Log[1 - x] + Log[x]/2, -2*Log[x], 
  -2*Log[1 - x] + Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, Log[x]/2, 0, 0, 0, 2*(-Log[x] + 2*Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, Log[x]/2, 0, 2*Log[x], Log[x]/2, 0, 
  2*(Log[1 - x] - Log[x] + Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, Log[x], 0, 0, -Log[x] + 2*Log[1 + x], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*Log[x], 0, 0, 0, 0, 
  -Log[x] + 2*Log[1 + x], 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 2*Log[x], 0, 0, -2*Log[x], 0, 0, Log[x], 2*(-Log[x] + 2*Log[1 + x]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -4*Log[1 - x] + Log[x] + 2*Log[1 + x], 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[x]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*(-Log[x] + 2*Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*(-Log[1 - x] + 2*Log[1 + x]), -2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[1 - x]/6 + Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*(Log[x] - Log[1 + x]), -2*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -4*Log[1 - x] + Log[x] + 2*Log[1 + x], -2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[1 - x] + Log[x]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[x], -4*Log[1 - x] + 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[x], 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[1 - x] + Log[x] + 2*Log[1 + x], 
  Log[x]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*(2*Log[1 - x] - Log[x]), 0, 0, 
  0, 0, 0, 0, 0, 0, 12*Log[x], -4*Log[1 - x] + 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 
  3*(-Log[x] + 2*Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[x])/2, 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 3*(-Log[x] + 2*Log[1 + x]), 
  Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[x], -4*Log[x], 0, 
  0, 0, 0, 0, 0, 3*Log[x], -Log[x] + 2*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -3*Log[x], 0, 0, 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 
  3*(-Log[x] + 2*Log[1 + x]), 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[x], 0, 0, 0, 0, 0, 0, 3*Log[x], 2*(-Log[x] + 2*Log[1 + x]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], -2*Log[x], 0, 
  -2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, -4*(Log[1 - x]/2 - Log[1 + x]/2), 
  3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[x], 0, 2*Log[x], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2*Log[x], -2*Log[1 - x] - Log[x] + 4*Log[1 + x], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -Log[x] + 2*(Log[1 - x] + Log[1 + x]), Log[x], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[x], -Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*(Log[x] + (-Log[1 - x] - Log[1 + x])/2), -Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {Log[x]/6, Log[x]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[x], 0, 0, 0, 0, 0, Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*(Log[1 - x] - Log[x] + Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x]/3, 0, 
  -Log[x]/3, (4*Log[x])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[x])/3 + 2*(Log[1 - x] + Log[1 + x]), -Log[x]/3, (2*Log[x])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {Log[x]/12, -Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -Log[x]/3, 0, Log[1 - x] - (5*Log[x])/3 + 2*Log[1 + x], 
  (-4*Log[x])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-3*Log[1 - x] - Log[x]))/3, -3*Log[1 - x] + (4*Log[x])/3 + 
   2*Log[1 + x], (-5*Log[x])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Log[1 - x] - Log[x])/12, -Log[x]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[1 - x] + Log[x], 0, 2*(Log[1 - x] + Log[x] + 
    (-Log[1 - x] - Log[1 + x])/2), -2*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -4*Log[1 - x] + 4*Log[x] - 2*(Log[1 - x] + Log[1 + x]), 
  -5*Log[x] + Log[1 + x], -3*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5*Log[x], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[1 - x] - Log[x] + 
   4*Log[1 + x], 2*Log[x], 4*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[x]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[x], 2*Log[x], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*Log[x], 
  -4*(Log[1 - x]/2 - Log[1 + x]/2), 0, Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[x]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[x], 0, 
  -4*Log[1 - x] + Log[x] + 2*Log[1 + x], Log[x]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(4*(2*Log[1 - x] - Log[x]))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -8*(-Log[1 - x] + 2*Log[x]), -16*Log[1 - x] + 8*Log[x], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8*Log[x], 12*Log[x], 
  -4*Log[1 - x] + 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*(-Log[x] + 2*Log[1 + x]), 
  2*Log[x], -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[x], 
  0, 4*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 4*Log[x], -Log[x] + 2*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[x], 0, 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], 
  Log[x] - 2*Log[1 + x], 3*(-Log[x] + 2*Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[x]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x]/2, 0, 
  0, Log[x], 0, 0, 0, Log[x], 0, 0, 0, 3*Log[1 - x] - Log[x], Log[x]/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[x] + 2*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[x]/6, -Log[x]/4, 2*Log[1 - x] - Log[x], -Log[x]/2, 0, 0, 0, 0, 0, 0, 
  (-3*Log[x])/2, 0, 0, 0, 0, Log[x]/2, -Log[x], 0, 0, 
  -3*Log[1 - x] + (3*Log[x])/2, -Log[x]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3*Log[x])/2, -2*Log[1 - x] + Log[x], 
  (3*(2*Log[1 - x] - Log[x]))/2, -Log[x]/4, 0, 0, 0, 0, 
  2*(Log[1 - x] - Log[x] + Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[x]/36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x]/3, 0, 
  -Log[1 - x] + Log[x]/3, (2*Log[x])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (12*Log[1 - x] - 5*Log[x])/3, (3*Log[1 - x] - 2*Log[x])/3, 
  Log[x]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[x] + 2*Log[1 + x], Log[x], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[x], 0, 0, 0, 0, 
  0, 0, -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[x], 5*Log[x], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 3*Log[x], 3*(-Log[x] + 2*Log[1 + x]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x]/2, 0, 0, 0, 0, 0, 0, 0, Log[x], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], -2*Log[x], 
  0, 0, 0, 0, -2*Log[1 - x] - Log[x] + 4*Log[1 + x], -Log[x], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[x], 0, -Log[x], 0, 0, 0, 0, 0, 0, 0, 
  -Log[x]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[x], 
  -Log[1 - x] + Log[x]/2, 0, 0, 0, 0, 0, -6*Log[x], 
  -4*(Log[1 - x]/2 - Log[1 + x]/2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[1 - x] + (3*Log[x])/2, 2*Log[x], 0, 0, -Log[x], 2*Log[x], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 2*(Log[1 - x] - Log[x] + Log[1 + x]), Log[x]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[x], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 4*Log[x], -2*Log[1 - x] - Log[x] + 4*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Log[x]/8, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -Log[x]/2, -Log[1 - x] + Log[x]/2, -Log[x]/2, 0, 0, 0, 0, 
  (2*Log[1 - x] - Log[x])/2, Log[x]/2, 0, 0, 0, 0, 0, 0, 3*Log[x], 0, 0, 0, 
  0, 0, 2*(2*Log[1 - x] - Log[x]), 0, 0, 0, 0, 0, 0, 0, -2*Log[x], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[x] + 2*Log[1 + x], Log[x], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2*Log[x], 0, 0, 0, 0, 
  0, (3*Log[x])/2, 0, 0, (9*Log[x])/2, 0, 0, (-3*Log[x])/2, 0, 0, 0, 0, 0, 0, 
  0, 0, -4*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (7*Log[x])/2, 
  -6*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[x], 2*(-Log[x] + 2*Log[1 + x]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[x])/2, 0, 0, 0, 0, Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*(-Log[x] + 2*Log[1 + x]), Log[x], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*Log[x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], 0, 0, 
  2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 6*Log[x], 2*(-Log[x] + 2*Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[x], 0, -2*Log[x], Log[x], 0, 0, 0, 0, 0, 0, 0, 
  0, Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*(-Log[x] + 2*Log[1 + x]), 6*Log[x], -6*Log[x], 2*Log[x], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[x], 0, -Log[x], 0, 0, Log[x]/2, 0, 0, 0, 0, 0, 
  0, Log[x]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], 
  3*(-Log[x] + 2*Log[1 + x]), 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[x], 0, 0, Log[x]/2, 
  0, 0, 0, 0, 0, 0, -Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[x], 0, 0, 4*Log[x], 
  -2*(Log[1 - x] + 2*Log[x] - 2*Log[1 + x]), Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-Log[x]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[x], 2*Log[x], -4*Log[x], (3*Log[x])/2, -Log[x], 0, 0, 0, 0, 0, 
  4*Log[1 - x] - 5*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*Log[x], 
  Log[x]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*Log[x], -2*Log[x], 
  4*Log[x], 12*Log[x], -6*(Log[x] - Log[1 + x]), 
  -2*Log[1 - x] + 3*Log[x] + 2*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-Log[x]/12, (7*Log[x])/24, -Log[x]/2, -Log[x], -Log[x]/4, 0, 0, 0, 
  0, 0, 0, 0, (-3*Log[x])/2, Log[x]/3, 0, (-4*Log[x])/3, (4*Log[x])/3, 0, 
  -Log[x]/2, 0, 0, 0, 0, 0, 0, 0, 0, Log[x]/2, 0, 0, -2*Log[x], 0, 
  (2*Log[x])/3, (2*Log[x])/3, (2*Log[x])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -4*(Log[x] + (-Log[1 - x] - Log[1 + x])/2), 0, Log[x], -Log[x], 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(7*Log[x])/48, Log[x]/8, -Log[x]/4, 0, -Log[x]/8, 0, 0, 0, 
  0, 0, Log[x], -Log[x]/2, -Log[x]/4, -Log[x]/2, 0, (-3*Log[x])/2, Log[x], 
  Log[x], (5*Log[x])/4, -Log[x], Log[x]/4, 0, 0, 0, 0, 0, 0, Log[x]/2, 
  -Log[x]/4, 0, 0, 0, Log[x], Log[x], -Log[x], -Log[x]/4, -Log[x]/4, 
  Log[x]/2, Log[x]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -6*Log[x], 2*Log[x] + 2*(Log[1 - x] + Log[1 + x]), 2*Log[x], -Log[x]/2, 
  Log[x], 0, 0, 0, 0, 0, 0, 0, 0}, {(-41*Log[x])/144, (11*Log[x])/24, 
  (-3*Log[x])/4, (-5*Log[x])/2, (-3*Log[x])/8, 0, 0, 0, 0, 0, -Log[x], 
  Log[x]/2, (-11*Log[x])/4, (3*Log[x])/2, 0, -Log[x]/3, (4*Log[x])/3, 
  -Log[x], (-9*Log[x])/4, Log[x], -Log[x]/4, 0, 0, 0, 0, 0, 0, Log[x]/2, 
  -Log[x]/4, 2*(Log[1 - x] - Log[x]), -5*Log[x], 0, 
  -4*Log[1 - x] + (11*Log[x])/3, -Log[x]/3, (11*Log[x])/3, Log[x]/4, 
  Log[x]/4, -Log[x]/2, -Log[x]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*(8*Log[1 - x] - 3*Log[x]), -12*Log[1 - x] + 2*Log[x], 
  -4*Log[1 - x] + Log[x] + 2*Log[1 + x], (-3*Log[x])/2, -Log[x], 0, 0, 0, 0, 
  0, 0, 0, 0}, {(17*Log[1 - x] - 5*Log[x])/72, (13*Log[1 - x] - 10*Log[x])/
   12, Log[1 - x]/2 + (3*Log[x])/2 - Log[1 + x], (2*Log[1 - x] - Log[x])/2, 
  -Log[1 - x]/4 + Log[x]/4, 0, 0, 0, 0, 0, 2*(Log[1 - x] - Log[x]), 
  (-2*Log[1 - x] - Log[x])/2, -Log[1 - x]/2 + Log[x]/2, -Log[1 - x] + Log[x], 
  0, (2*Log[1 - x])/3 + (11*Log[x])/6 - 2*Log[1 + x], 
  (4*Log[1 - x] - 7*Log[x])/3, (4*Log[1 - x] - Log[x])/2, 
  (5*Log[1 - x] - 3*Log[x])/2, 2*(-Log[1 - x] + Log[x]), 
  (Log[1 - x] - Log[x])/2, 0, 0, 0, 0, 0, 0, -2*Log[x] + Log[1 + x], 
  Log[1 - x]/2 + Log[x], 8*(-Log[x] + (Log[1 - x] + Log[1 + x])/2), 
  2*(-Log[1 - x] + Log[x]), 0, 10*(-Log[1 - x]/3 + Log[x]/3), 
  (-4*Log[1 - x])/3 - (2*Log[x])/3 + 2*Log[1 + x], 
  4*(-Log[1 - x]/3 + Log[x]/3), -Log[1 - x]/2 + Log[x]/2, 
  -Log[1 - x]/2 + Log[x]/2, Log[1 - x] - Log[x], (Log[1 - x] - Log[x])/4, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*(Log[x] - Log[1 + x]), 4*(-Log[1 - x] + Log[x]), 
  -2*(Log[x] - Log[1 + x]), -Log[1 - x] + Log[x], 2*(Log[1 - x] - Log[x]), 0, 
  0, 0, 0, 0, 0, 0, 0}, {(31*Log[1 - x] - 25*Log[x])/48, -Log[1 - x]/8, 
  (3*Log[1 - x] - 5*Log[x])/4, (3*Log[1 - x] - 4*Log[x])/2, 
  (3*(Log[1 - x] - Log[x]))/8, 0, 0, 0, 0, 0, 3*(Log[1 - x] - Log[x]), 
  -Log[1 - x]/2 + Log[x]/2 + Log[1 + x], (3*Log[1 - x] - 7*Log[x])/4, 
  3*(-Log[1 - x]/2 + Log[x]/2), 0, 2*Log[1 - x] - Log[x], -2*Log[1 - x], 
  Log[1 - x] + Log[x] - 2*Log[1 + x], (5*(Log[1 - x] - Log[x]))/4, 
  -Log[1 - x] - Log[x] + 2*Log[1 + x], (Log[1 - x] - Log[x])/4, 0, 0, 0, 0, 
  0, 0, -Log[1 - x] + (3*Log[x])/2 - Log[1 + x]/2, 
  -Log[1 - x]/4 + (5*Log[x])/4 - Log[1 + x], 
  4*(-Log[x] + (Log[1 - x] + Log[1 + x])/2), 3*(Log[1 - x] - Log[x]), 0, 
  -5*Log[1 - x] + 9*Log[x] - 4*Log[1 + x], -Log[1 - x] + Log[x], 
  -Log[1 - x] + Log[x], Log[1 - x]/4 - Log[x]/4 + Log[1 + x], 
  Log[1 - x]/4 - Log[x]/4 + Log[1 + x]/2, Log[1 - x]/2 - (3*Log[x])/2 - 
   Log[1 + x], (Log[1 - x] - 3*Log[x])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 4*Log[1 - x] - 14*Log[x] + 10*Log[1 + x], 
  -2*Log[1 - x] + 10*Log[x] - 8*Log[1 + x], 3*(Log[x] - Log[1 + x]), 
  (3*(Log[1 - x] - Log[x]))/2, -3*Log[1 - x] - Log[x], 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, -Log[1 - x]/2 + Log[1 + x]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*(Log[1 - x]/2 - Log[1 + x]/2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[1 - x]/2 - Log[1 + x]/2, 0, 2*(Log[1 - x]/2 - Log[1 + x]/2), 0, 0, 
  2*(Log[1 - x]/2 - Log[1 + x]/2), 2*(Log[1 - x]/2 - Log[1 + x]/2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*(Log[1 - x]/2 - Log[1 + x]/2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -4*(Log[1 - x]/2 - Log[1 + x]/2), 
  4*(Log[1 - x]/2 - Log[1 + x]/2), 2*(Log[1 - x]/2 - Log[1 + x]/2), 0, 0, 
  -12*(Log[1 - x]/2 - Log[1 + x]/2), 4*(Log[1 - x]/2 - Log[1 + x]/2), 0, 0, 
  0, 0, 0, 0}, {Log[x]/16, Log[x]/6, (-5*Log[1 - x])/2 + Log[x], -Log[x]/4, 
  -Log[x]/8, 0, 0, 0, 0, -Log[x]/2, Log[x], -Log[x]/2, -Log[x]/4, -Log[x]/6, 
  0, -6*Log[1 - x] + (17*Log[x])/12, (11*Log[x])/6, Log[x], (3*Log[x])/4, 
  -Log[x], Log[x]/4, 0, 0, 0, 0, 0, 0, (10*Log[1 - x] - 3*Log[x])/4, 
  -Log[x]/2, 2*(Log[1 - x] - Log[x]), -Log[x], 0, 
  (24*Log[1 - x] - 7*Log[x])/3, (18*Log[1 - x] - 7*Log[x])/3, -Log[x]/3, 
  -Log[x]/4, -Log[x]/4, Log[x]/2, Log[x]/8, 0, 0, 0, 0, 0, 
  -4*Log[1 - x] + 2*Log[x], Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -14*Log[1 - x] + Log[x], 2*(6*Log[1 - x] - Log[x]), 6*Log[1 - x] - Log[x], 
  -Log[x]/2, Log[x], -12*(2*Log[1 - x] - Log[x]), 
  8*Log[1 - x] - 5*Log[x] + 2*Log[1 + x], 0, 0, 0, 0, 0, 0}, 
 {(5*Log[x])/12, 0, 4*Log[x], 0, 0, -4*Log[x], 0, 0, 3*Log[x], 
  -4*Log[1 - x] + 2*Log[x], -2*Log[x], 2*Log[x], Log[x], 0, 0, 2*Log[x], 
  -4*Log[x], -2*Log[x], Log[x], -3*Log[x], -Log[x]/2, 0, 0, 6*Log[x], 
  -12*Log[1 - x] + 18*Log[x] - 4*Log[1 + x], 0, 4*Log[x], 0, 0, 0, 0, 
  4*Log[x], 0, 0, 0, 0, -4*Log[x], 3*Log[x], -Log[x]/2, 4*Log[x], 
  -3*Log[1 - x] + (7*Log[x])/2 - Log[1 + x], 0, 0, 4*Log[x], 0, 0, 
  -3*(-2*Log[1 - x] + 3*Log[x]), -6*Log[1 - x] + 9*Log[x] - 2*Log[1 + x], 0, 
  0, -2*Log[x], -4*Log[1 - x] + 2*Log[x], 0, 4*(-Log[1 - x] + Log[x]), 
  8*(Log[1 - x] - Log[x]), 0, 6*(-4*Log[1 - x] + 5*Log[x] - Log[1 + x]), 
  6*Log[1 - x] - 11*Log[x] + 2*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 
  4*(Log[1 - x] - Log[x] + Log[1 + x]), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-13*Log[x])/96, (-11*Log[x])/48, (3*Log[x])/8, Log[x]/4, (3*Log[x])/16, 0, 
  0, 0, 0, 0, (-3*Log[x])/2, (3*Log[x])/4, (3*Log[x])/8, (5*Log[x])/12, 0, 
  (7*Log[x])/3, (-7*Log[x])/3, (-3*Log[x])/2, (-11*Log[x])/8, (3*Log[x])/2, 
  (-3*Log[x])/8, 0, 0, -Log[x]/2, 0, 0, 0, (-3*Log[x])/4, Log[x]/8, 
  2*(-Log[1 - x] + Log[x]), Log[x], 0, (12*Log[1 - x] - 19*Log[x])/6, 
  (-7*Log[x])/6, (5*Log[x])/6, (3*Log[x])/8, (3*Log[x])/8, (-3*Log[x])/4, 
  (-3*Log[x])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[x] - 2*Log[1 + x], Log[x]/2, 0, 0, 0, 0, -4*Log[1 - x] + 11*Log[x], 
  2*Log[1 - x] - 7*Log[x], -3*Log[x], (3*Log[x])/4, (-3*Log[x])/2, 0, 0, 0, 
  Log[x], -Log[x] + 2*Log[1 + x], 0, 0, 0}, {(13*Log[x])/288, (7*Log[x])/48, 
  -Log[1 - x]/2 + Log[x]/8, 0, -Log[x]/16, 0, 0, 0, 0, 0, Log[x]/2, 
  -Log[x]/4, -Log[x]/8, (-5*Log[x])/12, 0, -2*Log[1 - x] + Log[x]/4, 
  Log[x]/2, Log[x]/2, (5*Log[x])/8, -Log[x]/2, Log[x]/8, Log[x], 0, 
  -Log[x]/2, 0, Log[x], 0, Log[1 - x]/2, (-5*Log[x])/8, 0, 0, 0, 
  (4*Log[1 - x] - Log[x])/2, (4*Log[1 - x] - Log[x])/2, -Log[x]/2, -Log[x]/8, 
  -Log[x]/8, Log[x]/4, Log[x]/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -6*Log[1 - x], 6*Log[1 - x] - Log[x], 2*Log[1 - x], 
  -Log[x]/4, Log[x]/2, 0, 0, 0, 0, 0, -Log[x] + 2*Log[1 + x], 0, 0}, 
 {0, 0, -Log[x]/3, 0, 0, -2*Log[x], 0, 0, Log[x]/2, -Log[1 - x] + Log[x]/2, 
  0, -Log[x], 0, 0, -4*Log[x], (-2*Log[x])/3, 0, 2*Log[x], 0, (-5*Log[x])/2, 
  0, 0, 2*Log[x], 0, -2*Log[1 - x] + 3*Log[x], 0, 2*Log[x], (5*Log[x])/3, 0, 
  (-2*Log[x])/3, 0, 0, 8*Log[x], (2*Log[x])/3, 0, 0, (-4*Log[x])/3, 
  (3*Log[x])/2, 0, 0, (-6*Log[1 - x] - 23*Log[x])/12, 4*Log[x], 0, Log[x], 
  -4*Log[x], 0, -Log[1 - x] + (5*Log[x])/2 - 4*Log[1 + x], 
  -Log[1 - x] + (11*Log[x])/6, 0, 0, -Log[x]/3, -Log[1 - x] + Log[x]/2, 
  -2*Log[x], -Log[1 - x] + Log[x]/2, 2*Log[1 - x] - Log[x], 4*Log[x], 
  -2*Log[1 - x] + Log[x] + 4*Log[1 + x], (6*Log[1 - x] - 7*Log[x])/6, 
  (-40*Log[x])/3, 10*Log[x], (14*Log[x])/3, 0, 0, -8*Log[x], (10*Log[x])/3, 
  (2*Log[1 - x] - Log[x])/2, 0, 0, 0, -2*Log[1 - x] - Log[x] + 4*Log[1 + x], 
  (2*Log[x])/3}, {(7*Log[x])/72, -Log[x]/24, Log[x]/4, Log[x]/2, Log[x]/8, 0, 
  0, 0, 0, -Log[x]/2, Log[x]/4, (-2*Log[1 - x] + 3*Log[x])/4, 0, -Log[x]/6, 
  0, Log[1 - x] + Log[x]/2, -Log[x], (2*Log[1 - x] - 5*Log[x])/4, Log[x]/2, 
  Log[x], 0, 0, 0, (-3*Log[x])/2, (2*Log[1 - x] - Log[x])/2, (-3*Log[x])/2, 
  0, -Log[1 - x], Log[x]/2, Log[x], Log[x], 2*Log[1 - x] - Log[x], 
  -4*Log[1 - x], -Log[1 - x], 0, -Log[x]/2, (4*Log[1 - x] - Log[x])/4, 
  -Log[x]/2, Log[x]/8, 2*Log[x], 0, 0, 0, 0, 2*Log[1 - x] - Log[x], Log[x], 
  (3*Log[x])/2, -Log[1 - x] + Log[x]/2, 0, 0, -Log[1 - x] + Log[x]/2, 
  -Log[x], 0, -Log[x]/2, Log[x], 0, 3*(Log[1 - x] - Log[x]), 
  -Log[1 - x] + Log[x]/2, 6*Log[x], -4*Log[x], -2*Log[x], Log[x]/2, -Log[x], 
  0, 0, 0, 0, 0, 0, 3*Log[x], 2*(Log[1 - x] - Log[x] + Log[1 + x])}}


==> anc/HQET_info.txt <==
This file documents the results for HQET integrals from the article
"The three-loop cusp anomalous dimension in QCD and its supersymmetric extensions" 
by A. Grozin, J. M. Henn, G. P. Korchemsky, and P. Marquard 

HQET_3loop_basis_f.m defines the vector ‘f’ in eq. (4.61), in the notation of eq. (4.57).

HQET_3loop_mAtilde.m defines the matrix Atilde, which is related to eq. (4.61)
d f  = (d Atilde) f, i.e. 
Atilde = a_3 Log[x] + b_3 Log[x+1] + c_3 Log[x-1]
with a_3,b_3,c_3 as in eq. (4.61).

HQET_3loop_HPL.m gives the result for 'f' in an expansion near eps=0 up to eps^5.
